Modular curves $X_1(n)$ as moduli spaces of point arrangements and applications

For a complex elliptic curve $E$ and a point $p$ of order $n$ on it, the images of the points $p_k=kp$ under the Weierstrass embedding of $E$ into $\mathbb{C}\mathbb{P}^2$ are collinear if and only if the sum of indices is divisible by $n$. Thus, it provides a realization of a certain matroid. We study this matroid in detail and prove that its realization space is isomorphic (over $\mathbb{C}$) to the modular curve $X_1(n)$, provided $n\geq 10$, which also provides an integral model of $X_1(n)$. In the process, we find a connection to the classical Ceva and B\"or\"oczky examples of special point and line configurations. We also discuss the situation for smaller values of $n$.

==> anc/2024-04-Magma-Modular-Curve.txt <==

// We use MAGMA sofware

//shorter name for some functions

Det:=Determinant;
Trans:=Transpose;
Fac:=Factorization;
Den:=Denominator;
Num:=Numerator;
ProjS:=ProjectiveSpace;
CC:=ComplexField();
RR:=RealField();
QQ:=Rationals();
ZZ:=Integers();
R<X>:=PolynomialRing(QQ);
P1:=ProjS(QQ,1);
F<t>:=FunctionField(Rationals());



//the following function returns the projective Closure of a scheme======================

function PRC(IR);
PRCR:=[ProjectiveClosure(Scheme(Ambient(IR),q)): q in Equations(IR)];
EPRC:=[Equations(q): q in PRCR];
EPRC:=[q[1]: q in EPRC|not q eq []];
AB:=Ambient(PRCR[1]);
return Scheme(AB,EPRC);
end function;


/*
The function Matroid computes the realization space
Input : 
the matroid "points",
The base field K1
parameter 1 computes if the space is irreducible and its dimension, for any other value it returns only the affine model.
Output : IR is the realization space of the matroid called "points" that gives the relations betweens the v[j]'s, Inc are the points in the projective plane with coordinates the v[j],
*/

function Matroid(points,K1,para)
nlines:=#(&join {Seqset(q): q in points});
if not {#q: q in points} eq {3} then
ALL3:=&join {Subsets(Seqset(q),3): q in points};
ALL3:=Sort([Sort(Setseq(q)): q in ALL3]);
else
ALL3:=Sort([Sort(q): q in points]);
end if;
GSym:=Sym(nlines);
if [1,2,3] in ALL3 or [1,2,4] in ALL3 or [2,3,4] in ALL3 or [1,3,4] in ALL3 then
repeat
g:=Random(GSym);
ALL3:=[[x^g: x in q] : q in ALL3];g;g^-1;
ALL3:=Sort([Sort(q): q in ALL3]);
until not [1,2,3] in ALL3 and not [1,2,4] in ALL3 and not [2,3,4] in ALL3 and not [1,3,4] in ALL3;
end if;
RR<[u]>:=PolynomialRing(K1,(nlines-4)*3);
Inc:=[[u[k+j*(nlines-4)] : k in [1..(nlines-4)]]: j in [0..2]];
Inc:=[ [0,0,0,0] cat q : q in Inc];
Inc[1][1]:=1;
Inc[1][4]:=1;
Inc[2][2]:=1;
Inc[2][4]:=1;
Inc[3][3]:=1;
Inc[3][4]:=1;
function LessVar(ALL3,Inc)
for k in [5..#Inc[1]] do
if not [2,3,k] in ALL3 then 
Inc[1][k]:=1;
else 
Inc[1][k]:=0;
Inc[2][k]:=1;
end if;
end for;
return Inc;
end function;
Inc:=LessVar(ALL3,Inc);
novar:=0;
for k2 in [1..3] do
for k1 in [1..nlines] do
if not Inc[k2,k1] in {0,1} then 
novar:=novar+1;
end if;
end for;
end for;
AF<[v]>:=AffineSpace(K1,novar);
novar:=1;
NInc:=[[]: u in [1..nlines]];
for k1 in [1..nlines] do 
for k2 in [1..3] do
if Inc[k2,k1] in {0,1} then 
NInc[k1][k2]:=CoordinateRing(AF)!Inc[k2,k1];
else 
NInc[k1][k2]:=v[novar];
novar:=novar+1;
end if;
end for;
end for;
Inc:=NInc;
Rel:=[Determinant(Matrix(Inc[a])): a in ALL3];
BBS:=Subsets({1..nlines},3);
SALL3:={Seqset(q): q in ALL3};
BBS:=[Sort(Setseq(q)): q in BBS| not q in SALL3];
BSREL:=[Determinant(Matrix(Inc[a])): a in BBS];
MODULI:=(Scheme(AF,Rel));
BASE:=BSREL;
PPR:=Ambient(MODULI);
if para eq 1 then 
PMODULI:=PRC(MODULI);
PPR<[Y]>:=Ambient(PMODULI);
"Number of Prime components";
IR:=PrimeComponents(PMODULI);
#IR;
"Dimension of the prime components of the moduli";
[Dimension(q): q in IR];
else 
IR:=MODULI;
end if;
return
IR,Inc,MODULI,PPR,BASE;
end function;



// ====X1(n)========================================
/*
input : an integer nn
output the matroid defining the modular curve X1(nn)
*/

function MatroidModularCurves(nn);
RG:=Integers(nn);
SRG:=[u: u in RG];
PRS:=Subsets(Seqset(SRG),3);
DRT:={U : U in PRS | &+ Setseq(U) eq 0};
DRT:=Sort([Sort(Setseq(w)): w in DRT]);
DRT:=[[1+Integers()!q: q in w]:w in DRT];
return DRT;
end function;


/*
input : an integer nn
output the matroid defining the modular curve X(nn)
*/

function MatroidModularCurvesX(nn);
R1:=Integers(nn);
MD:=RSpace(R1, 2);
PRS:=Subsets({q : q in MD},3);
DRT:={@U : U in PRS | &+ Setseq(U) eq 0@};
AMD:=[q: q in MD];
DRT:=[[t : t in [1..nn^2]| AMD[t] in W]:W in DRT];
DRT:=Sort([Sort(q): q in DRT]);
return DRT;
end function;



//computes the equations of the X1(n) for n in [1..20], and of various datas. Of course, 20 may be changed for higher values.

DE:=[];
for nn in [7..20] do
//nn;
IR,Inc:=Matroid(MatroidModularCurves(nn),QQ,0);
IR:=RemoveLinearRelations(ProjectiveClosure(IR));
IR<[X]>:=Curve(Ambient(IR),Equations(IR));//IsNonSingular(IR);
//Append(~DE,[nn,Dimension(Ambient(IR)),Genus(IR),nn^2/24*(&* [1-1/q[1]^2: q in Fac(nn)]),Degree(IR)]);
Append(~DE,[nn,Dimension(Ambient(IR))+1,nn^2/24*(&* [1-1/q[1]^2: q in Fac(nn)]),Degree(IR)]);
"//n equal to"; nn;
"//equations of X1(n)";
Equations(IR);
"//in projective space of dimension";Dimension(Ambient(IR));
"";
end for;
DE;



/*
the aboutput of the above commands:


//n equal to
7
//equations of X1(n)
[
    X[1]*X[2] - X[1]*X[3] - X[2]*X[3]
]
//in projective space of dimension
2

//n equal to
8
//equations of X1(n)
[
    X[1]*X[2] - X[1]*X[3] - X[2]*X[3]
]
//in projective space of dimension
2

//n equal to
9
//equations of X1(n)
[
    X[1]*X[2] - X[1]*X[3] - X[2]*X[3]
]
//in projective space of dimension
2

//n equal to
10
//equations of X1(n)
[
    X[1]*X[2] + X[1]*X[4] - X[2]*X[4] - X[3]*X[4] - X[4]^2,
    X[1]*X[3] - 1/2*X[3]^2 - 1/2*X[1]*X[4] - 1/2*X[3]*X[4] + 1/2*X[4]^2,
    X[2]*X[3] - X[2]*X[4] - X[3]*X[4]
]
//in projective space of dimension
3

//n equal to
11
//equations of X1(n)
[
    X[3]*X[4] - X[3]*X[5] - X[4]*X[5],
    X[1]*X[4] - X[2]*X[4] + X[4]^2 - X[1]*X[5] - X[4]*X[5] + X[5]^2,
    X[2]*X[3] - X[1]*X[5] - X[3]*X[5] - X[4]*X[5] + X[5]^2,
    X[1]*X[2] - X[1]*X[5] - X[4]*X[5],
    X[1]^2 + X[2]*X[4] - X[4]^2 - X[3]*X[5] - X[5]^2
]
//in projective space of dimension
4

//n equal to
12
//equations of X1(n)
[
    X[1]^2 - X[1]*X[3] + X[3]^2 - X[1]*X[5],
    X[1]*X[2] - 2*X[1]*X[5] - X[2]*X[5] + X[3]*X[5] + 2*X[5]^2,
    X[2]^2 - 3*X[2]*X[5] + X[4]*X[5] + 2*X[5]^2,
    X[2]*X[3] - X[1]*X[5] - X[2]*X[5] - X[3]*X[5] + 2*X[5]^2,
    X[1]*X[4] - X[1]*X[5] - X[2]*X[5] - X[4]*X[5] + 2*X[5]^2,
    X[3]*X[4] - X[3]*X[5] - X[4]*X[5]
]
//in projective space of dimension
4

//n equal to
13
//equations of X1(n)
[
    X[4]*X[5] - X[4]*X[6] - X[5]*X[6],
    X[1]*X[5] - X[2]*X[5] - X[1]*X[6] + X[2]*X[6] - X[3]*X[6] + X[5]*X[6] + 
        X[6]^2,
    X[3]*X[4] - X[1]*X[6] + X[2]*X[6] - X[3]*X[6] - 2*X[4]*X[6] + X[6]^2,
    X[3]^2 + X[2]*X[5] - 2*X[3]*X[5] + X[5]^2 - 2*X[3]*X[6] - X[4]*X[6] + X[6]^2,
    X[2]*X[3] - X[2]*X[6] - X[5]*X[6],
    X[1]*X[3] + X[2]*X[4] - X[4]^2 - 2*X[1]*X[6] + X[2]*X[6] - X[3]*X[6] - 
        X[4]*X[6] + X[6]^2,
    X[2]^2 - X[2]*X[4] + X[2]*X[5] - X[2]*X[6] + X[3]*X[6] - 2*X[5]*X[6] - 
        X[6]^2,
    X[1]*X[2] + X[2]*X[5] - X[2]*X[6] + X[3]*X[6] - X[4]*X[6] - 2*X[5]*X[6] - 
        X[6]^2
]
//in projective space of dimension
5

//n equal to
14
//equations of X1(n)
[
    X[4]*X[5] - X[4]*X[6] - X[5]*X[6],
    X[2]*X[5] - 1/2*X[3]*X[5] + 1/2*X[5]^2 + 1/2*X[3]*X[6] - 1/2*X[4]*X[6] - 
        3/2*X[5]*X[6] - 1/2*X[6]^2,
    X[1]*X[5] + X[3]*X[5] - X[5]^2 - X[1]*X[6] + 2*X[2]*X[6] - X[4]*X[6] - 
        X[5]*X[6] - X[6]^2,
    X[3]*X[4] + X[1]*X[6] - 2*X[2]*X[6] + X[3]*X[6] - 2*X[5]*X[6],
    X[2]*X[4] - 1/2*X[4]^2 - 1/2*X[3]*X[6] - X[4]*X[6] + 1/2*X[5]*X[6] + 
        1/2*X[6]^2,
    X[3]^2 - X[1]*X[4] - X[3]*X[5] - X[1]*X[6] + 2*X[2]*X[6] - 2*X[3]*X[6] + 
        2*X[5]*X[6],
    X[2]*X[3] - X[2]*X[6] - X[5]*X[6],
    X[2]^2 - 1/4*X[4]^2 + 1/4*X[3]*X[5] - 1/4*X[5]^2 - 3/2*X[2]*X[6] - 
        1/2*X[3]*X[6] - 1/4*X[4]*X[6] + 1/2*X[5]*X[6] + X[6]^2,
    X[1]*X[2] - 1/2*X[3]*X[5] + 1/2*X[5]^2 - 2*X[2]*X[6] + 1/2*X[3]*X[6] + 
        1/2*X[4]*X[6] - 1/2*X[5]*X[6] + 1/2*X[6]^2
]
//in projective space of dimension
5

//n equal to
15
//equations of X1(n)
[
    X[5]*X[6] - X[5]*X[7] - X[6]*X[7],
    X[1]*X[6] - X[2]*X[6] - X[3]*X[6] + 2*X[4]*X[6] - X[6]^2 - X[1]*X[7] + 
        X[2]*X[7] + X[3]*X[7] - X[4]*X[7] + X[6]*X[7],
    X[4]*X[5] + X[1]*X[7] - X[2]*X[7] - X[3]*X[7] + X[4]*X[7] - X[6]*X[7],
    X[1]*X[5] + X[2]*X[6] - X[4]*X[7] - 2*X[5]*X[7] - X[6]*X[7] + X[7]^2,
    X[3]*X[4] - X[3]*X[7] - X[6]*X[7],
    X[2]*X[4] - X[2]*X[6] - X[2]*X[7] + X[5]*X[7] + X[6]*X[7],
    X[3]^2 + X[2]*X[6] + X[3]*X[6] - 2*X[3]*X[7] - X[5]*X[7] - 3*X[6]*X[7] + 
        X[7]^2,
    X[2]*X[3] - X[3]*X[5] - X[2]*X[7],
    X[1]*X[3] + X[2]*X[6] - X[2]*X[7] - X[3]*X[7] - X[6]*X[7] + X[7]^2,
    X[2]^2 - 2*X[2]*X[5] + X[3]*X[5] + X[5]^2 - X[2]*X[7] - X[3]*X[7] + X[5]*X[7]
        + X[7]^2,
    X[1]*X[2] + X[2]*X[6] - X[2]*X[7] - X[3]*X[7] - X[5]*X[7] - 2*X[6]*X[7] + 
        X[7]^2,
    X[1]^2 + X[1]*X[4] + X[4]^2 - 2*X[1]*X[7] - 2*X[4]*X[7] + X[7]^2
]
//in projective space of dimension
6

//n equal to
16
//equations of X1(n)
[
    X[5]*X[6] - X[5]*X[7] - X[6]*X[7],
    X[2]*X[6] - 1/2*X[4]*X[6] + 1/2*X[1]*X[7] - X[2]*X[7] - 1/2*X[3]*X[7] - 
        3/2*X[6]*X[7] + X[7]^2,
    X[1]*X[6] - X[3]*X[7] - 2*X[6]*X[7] + X[7]^2,
    X[4]*X[5] + X[1]*X[7] - 2*X[2]*X[7] + X[7]^2,
    X[1]*X[5] - X[3]*X[5] + X[3]*X[7] - X[5]*X[7] - X[7]^2,
    X[3]*X[4] - X[3]*X[7] - X[6]*X[7],
    X[2]*X[4] - 1/2*X[4]*X[6] + 1/2*X[1]*X[7] - 2*X[2]*X[7] - 1/2*X[3]*X[7] + 
        X[5]*X[7] - 1/2*X[6]*X[7] + X[7]^2,
    X[3]^2 - X[3]*X[5] + 2*X[3]*X[6] - X[4]*X[6] + X[6]^2 + X[1]*X[7] - 
        2*X[2]*X[7] - 2*X[3]*X[7] + X[5]*X[7] - 2*X[6]*X[7] + 2*X[7]^2,
    X[2]*X[3] - X[3]*X[5] - X[2]*X[7],
    X[1]*X[3] - X[3]*X[5] - 2*X[2]*X[7] + X[3]*X[7] + X[5]*X[7] + X[6]*X[7],
    X[2]^2 - X[2]*X[5] - 1/2*X[3]*X[5] + 1/2*X[5]^2 - 1/4*X[4]*X[6] + 
        1/4*X[1]*X[7] - 2*X[2]*X[7] + 1/4*X[3]*X[7] + 1/2*X[5]*X[7] - 
        1/4*X[6]*X[7] + 1/2*X[7]^2,
    X[1]*X[2] - X[3]*X[5] - 2*X[2]*X[7] + X[3]*X[7],
    X[1]^2 - X[3]*X[5] - 2*X[2]*X[7] + X[3]*X[7] + X[4]*X[7] + X[5]*X[7] - X[7]^2
]
//in projective space of dimension
6

//n equal to
17
//equations of X1(n)
[
    X[6]*X[7] - X[6]*X[8] - X[7]*X[8],
    X[1]*X[7] - X[2]*X[7] - X[3]*X[7] + X[4]*X[7] + X[5]*X[7] - X[1]*X[8] + 
        X[2]*X[8] + X[3]*X[8] - X[4]*X[8] - X[7]*X[8],
    X[5]*X[6] + X[1]*X[8] - X[2]*X[8] - X[3]*X[8] + X[4]*X[8] - X[6]*X[8],
    X[4]*X[5] - X[4]*X[8] - X[7]*X[8],
    X[3]*X[5] - X[3]*X[7] - X[3]*X[8] + X[6]*X[8] + X[7]*X[8],
    X[2]*X[5] + X[1]*X[6] - X[3]*X[6] + X[4]*X[6] - X[2]*X[8],
    X[1]*X[5] - X[2]*X[7] + X[4]*X[7] - 2*X[1]*X[8] + X[2]*X[8] + X[3]*X[8] - 
        2*X[4]*X[8] - 2*X[7]*X[8] + X[8]^2,
    X[4]^2 + X[1]*X[6] - X[4]*X[6] + X[2]*X[7] - X[4]*X[8] - X[6]*X[8] - 
        X[7]*X[8],
    X[3]*X[4] - X[4]*X[6] - X[3]*X[8],
    X[2]*X[4] + X[2]*X[7] - X[2]*X[8] - X[6]*X[8] - X[7]*X[8],
    X[1]*X[4] - X[1]*X[6] - X[2]*X[8] - X[3]*X[8] + X[4]*X[8] + X[6]*X[8] + 
        X[7]*X[8],
    X[3]^2 - X[1]*X[6] - X[4]*X[6] - X[3]*X[7] - 2*X[3]*X[8] + X[4]*X[8] + 
        X[6]*X[8] + X[7]*X[8],
    X[2]*X[3] - X[3]*X[6] + X[6]^2 - X[2]*X[8],
    X[1]*X[3] - X[1]*X[6] - X[2]*X[8] - X[3]*X[8] + X[4]*X[8],
    X[1]*X[2] - X[1]*X[6] + X[3]*X[6] - X[4]*X[6] - X[2]*X[8] - X[3]*X[8] + 
        X[4]*X[8],
    X[1]^2 + X[2]*X[7] - X[4]*X[7] - X[2]*X[8] - X[3]*X[8] + X[4]*X[8] + 
        X[7]*X[8]
]
//in projective space of dimension
7

//n equal to
18
//equations of X1(n)
[
    X[6]*X[7] - X[6]*X[8] - X[7]*X[8],
    X[2]*X[7] - 1/2*X[4]*X[7] + 1/2*X[1]*X[8] - X[2]*X[8] + 1/2*X[4]*X[8] - 
        1/2*X[7]*X[8],
    X[1]*X[7] + X[3]*X[7] - X[4]*X[7] + X[5]*X[7] - X[7]^2 - X[3]*X[8] + 
        X[4]*X[8] - 2*X[7]*X[8],
    X[5]*X[6] + X[1]*X[8] - 2*X[2]*X[8] + X[3]*X[8] - 2*X[6]*X[8] - X[7]*X[8],
    X[1]*X[6] - X[1]*X[8] + 2*X[2]*X[8] - X[4]*X[8] - X[6]*X[8],
    X[5]^2 + X[3]*X[7] + X[4]*X[7] - 2*X[5]*X[7] + X[7]^2 + X[1]*X[8] - 
        2*X[2]*X[8] + X[3]*X[8] - X[4]*X[8] - 3*X[5]*X[8] - 2*X[6]*X[8] - 
        2*X[7]*X[8] + 3*X[8]^2,
    X[4]*X[5] - X[4]*X[8] - X[7]*X[8],
    X[3]*X[5] - X[3]*X[7] - X[3]*X[8] + X[6]*X[8] + X[7]*X[8],
    X[2]*X[5] - X[2]*X[6] + X[3]*X[6] - X[6]^2 + X[1]*X[8] - 3*X[2]*X[8] + 
        X[4]*X[8] - X[7]*X[8],
    X[1]*X[5] - X[4]*X[7] + X[5]*X[7] - X[7]^2 - 2*X[1]*X[8] + 2*X[2]*X[8] - 
        2*X[3]*X[8] + X[4]*X[8] + 2*X[6]*X[8] + X[7]*X[8],
    X[4]^2 + X[3]*X[6] - X[6]^2 + X[4]*X[7] - X[1]*X[8] + 2*X[2]*X[8] - X[3]*X[8]
        - X[4]*X[8] - 2*X[6]*X[8] - X[7]*X[8],
    X[3]*X[4] - X[4]*X[6] - X[3]*X[8],
    X[2]*X[4] + 1/2*X[4]*X[7] - 1/2*X[1]*X[8] - 1/2*X[4]*X[8] - X[6]*X[8] - 
        1/2*X[7]*X[8],
    X[1]*X[4] - X[1]*X[8] + X[3]*X[8] - X[4]*X[8] - X[6]*X[8],
    X[3]^2 - 2*X[3]*X[6] + X[6]^2 + X[1]*X[8] - 2*X[2]*X[8] - X[3]*X[8] + 
        X[4]*X[8] + X[6]*X[8],
    X[2]*X[3] - X[3]*X[6] + X[6]^2 - X[2]*X[8],
    X[1]*X[3] - X[1]*X[8] + X[3]*X[8] - X[4]*X[8] - 2*X[6]*X[8] - X[7]*X[8],
    X[1]*X[2] + X[2]*X[6] - X[3]*X[6] + X[6]^2 - X[1]*X[8] + X[3]*X[8] - 
        X[4]*X[8] - X[6]*X[8],
    X[1]^2 + X[3]*X[7] - 2*X[2]*X[8] + X[3]*X[8] - 2*X[6]*X[8] - 2*X[7]*X[8]
]
//in projective space of dimension
7

//n equal to
19
//equations of X1(n)
[
    X[7]*X[8] - X[7]*X[9] - X[8]*X[9],
    X[1]*X[8] - X[3]*X[8] + X[6]*X[8] - X[8]^2 - X[1]*X[9] + X[3]*X[9],
    X[6]*X[7] + X[1]*X[9] - X[3]*X[9] - X[7]*X[9] - X[8]*X[9],
    X[5]*X[6] - X[5]*X[9] - X[8]*X[9],
    X[4]*X[6] - X[4]*X[8] - X[4]*X[9] + X[7]*X[9] + X[8]*X[9],
    X[3]*X[6] + X[1]*X[7] - X[3]*X[9] - X[7]*X[9] - X[8]*X[9],
    X[2]*X[6] + X[6]^2 - X[1]*X[7] - X[2]*X[8] - X[6]*X[8] - X[1]*X[9] - 
        X[2]*X[9] + X[3]*X[9] - X[4]*X[9] + X[5]*X[9] - 2*X[6]*X[9] + 2*X[7]*X[9]
        + 3*X[8]*X[9] + X[9]^2,
    X[5]^2 - X[2]*X[7] - X[2]*X[8] + X[3]*X[8] + X[1]*X[9] - X[3]*X[9] - 
        X[4]*X[9] + 2*X[7]*X[9] + X[8]*X[9],
    X[4]*X[5] - X[5]*X[7] - X[4]*X[9],
    X[3]*X[5] + X[3]*X[8] - X[3]*X[9] - X[7]*X[9] - X[8]*X[9],
    X[2]*X[5] - X[2]*X[7] + X[1]*X[9] - X[2]*X[9] - X[3]*X[9] + X[7]*X[9],
    X[1]*X[5] + X[3]*X[8] - X[5]*X[8] - X[3]*X[9],
    X[4]^2 + X[2]*X[7] + X[3]*X[7] - 3*X[4]*X[7] - X[5]*X[7] + 2*X[7]^2 + 
        X[2]*X[8] - 2*X[4]*X[8] + X[6]*X[8] - X[1]*X[9] + X[3]*X[9] - X[4]*X[9] +
        2*X[7]*X[9] + 2*X[8]*X[9],
    X[3]*X[4] - X[4]*X[7] + X[7]^2 - X[3]*X[9],
    X[2]*X[4] - X[2]*X[7] + X[1]*X[9] - X[2]*X[9] - X[3]*X[9] - X[8]*X[9],
    X[1]*X[4] - X[3]*X[9] - X[7]*X[9] - X[8]*X[9],
    X[3]^2 - X[2]*X[7] + X[3]*X[7] - X[4]*X[7] + X[5]*X[7] + X[7]^2 + X[3]*X[8] -
        2*X[3]*X[9] + X[4]*X[9] - X[7]*X[9] - X[8]*X[9],
    X[2]*X[3] - X[1]*X[7] + X[1]*X[9] - X[2]*X[9] - X[3]*X[9] + X[7]*X[9],
    X[1]*X[3] - X[6]^2 + 2*X[1]*X[7] + X[2]*X[8] + X[6]*X[8] + X[1]*X[9] - 
        3*X[3]*X[9] + 2*X[4]*X[9] - X[5]*X[9] + 2*X[6]*X[9] - 4*X[7]*X[9] - 
        5*X[8]*X[9] - X[9]^2,
    X[2]^2 - X[6]^2 + 2*X[1]*X[7] - X[2]*X[7] + X[2]*X[8] + X[6]*X[8] + 
        2*X[1]*X[9] - X[2]*X[9] - 3*X[3]*X[9] + 2*X[4]*X[9] - X[5]*X[9] + 
        2*X[6]*X[9] - 3*X[7]*X[9] - 5*X[8]*X[9] - X[9]^2,
    X[1]*X[2] + X[1]*X[6] + X[6]^2 - X[1]*X[7] - X[2]*X[8] - X[6]*X[8] - 
        2*X[1]*X[9] - X[2]*X[9] + X[3]*X[9] - X[4]*X[9] + X[5]*X[9] - 2*X[6]*X[9]
        + 2*X[7]*X[9] + 3*X[8]*X[9] + X[9]^2
]
//in projective space of dimension
8

//n equal to
20
//equations of X1(n)
[
    X[7]*X[8] - X[7]*X[9] - X[8]*X[9],
    X[2]*X[8] - 1/2*X[4]*X[8] - 1/2*X[5]*X[8] + X[6]*X[8] - 1/2*X[8]^2 - 
        1/2*X[1]*X[9] + 1/2*X[4]*X[9] - 1/2*X[8]*X[9],
    X[1]*X[8] - X[3]*X[8] + X[6]*X[8] - X[8]^2 - X[1]*X[9] + X[3]*X[9],
    X[6]*X[7] + X[1]*X[9] - X[3]*X[9] - X[7]*X[9] - X[8]*X[9],
    X[1]*X[7] - 2*X[2]*X[7] + X[5]*X[7] + X[1]*X[9] - 2*X[3]*X[9] + X[4]*X[9] - 
        X[8]*X[9],
    X[5]*X[6] - X[5]*X[9] - X[8]*X[9],
    X[4]*X[6] - X[4]*X[8] - X[4]*X[9] + X[7]*X[9] + X[8]*X[9],
    X[3]*X[6] + 2*X[2]*X[7] - X[5]*X[7] - X[1]*X[9] + X[3]*X[9] - X[4]*X[9] - 
        X[7]*X[9],
    X[1]*X[6] - 2*X[2]*X[6] - X[6]^2 + X[4]*X[8] + 2*X[2]*X[9] - X[4]*X[9] + 
        2*X[6]*X[9] - X[8]*X[9] - X[9]^2,
    X[5]^2 - 2*X[2]*X[7] + X[5]*X[8] + X[1]*X[9] - 2*X[3]*X[9] + X[6]*X[9] + 
        2*X[7]*X[9] - 2*X[8]*X[9] - X[9]^2,
    X[4]*X[5] - X[5]*X[7] - X[4]*X[9],
    X[3]*X[5] + X[3]*X[8] - X[3]*X[9] - X[7]*X[9] - X[8]*X[9],
    X[2]*X[5] - X[2]*X[7] + X[1]*X[9] - X[2]*X[9] - X[3]*X[9] + X[7]*X[9],
    X[1]*X[5] + X[3]*X[8] - X[5]*X[8] - X[3]*X[9],
    X[3]*X[4] - X[4]*X[7] + X[7]^2 - X[3]*X[9],
    X[2]*X[4] - X[2]*X[7] + X[1]*X[9] - X[2]*X[9] - X[3]*X[9] - X[8]*X[9],
    X[1]*X[4] - X[3]*X[9] - X[7]*X[9] - X[8]*X[9],
    X[3]^2 + X[4]^2 + X[3]*X[7] - 2*X[4]*X[7] - X[5]*X[7] + 2*X[7]^2 + 
        2*X[3]*X[8] - X[4]*X[8] - X[5]*X[8] - 2*X[3]*X[9],
    X[2]*X[3] - 2*X[2]*X[7] + X[5]*X[7] + 2*X[1]*X[9] - X[2]*X[9] - 3*X[3]*X[9] +
        X[4]*X[9] + X[7]*X[9] - X[8]*X[9],
    X[1]*X[3] + X[3]*X[8] - X[5]*X[8] + X[1]*X[9] - 3*X[3]*X[9] + X[4]*X[9] - 
        X[8]*X[9],
    X[2]^2 + X[2]*X[6] + 1/2*X[6]^2 - 1/2*X[2]*X[7] - 1/2*X[4]*X[8] + 
        1/2*X[1]*X[9] - 5/2*X[2]*X[9] - 1/2*X[3]*X[9] + 1/2*X[4]*X[9] - X[6]*X[9]
        + 1/2*X[7]*X[9] + 1/2*X[9]^2,
    X[1]*X[2] + X[2]*X[6] + X[6]^2 - X[4]*X[8] - X[1]*X[9] - 2*X[2]*X[9] + 
        X[4]*X[9] - 2*X[6]*X[9] + X[8]*X[9] + X[9]^2,
    X[1]^2 + X[6]^2 - X[4]*X[8] - 2*X[1]*X[9] + X[4]*X[9] - 2*X[6]*X[9] + 
        2*X[8]*X[9] + X[9]^2
]
//in projective space of dimension
8

DE;
[
    [ 7, 3, 2, 2 ],
    [ 8, 3, 2, 2 ],
    [ 9, 3, 3, 2 ],
    [ 10, 4, 3, 3 ],
    [ 11, 5, 5, 5 ],
    [ 12, 5, 4, 4 ],
    [ 13, 6, 7, 7 ],
    [ 14, 6, 6, 6 ],
    [ 15, 7, 8, 8 ],
    [ 16, 7, 8, 8 ],
    [ 17, 8, 12, 12 ],
    [ 18, 8, 9, 9 ],
    [ 19, 9, 15, 15 ],
    [ 20, 9, 12, 12 ]
]
*/





==> anc/MatroidPaper.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    306240,       6917]
NotebookOptionsPosition[    294311,       6772]
NotebookOutlinePosition[    294649,       6787]
CellTagsIndexPosition[    294606,       6784]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["This is a supporting file for the paper.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.918502075596949*^9, 3.9185020773756857`*^9}, {
  3.919246418919475*^9, 
  3.919246451809461*^9}},ExpressionUUID->"13741263-0139-4407-8a18-\
52e8be744b00"],

Cell[TextData[StyleBox["This block supports the calculation of ten points \
p_{-4},..,p_5 of Section 3, the case of n\\geq 10. We are constructing the \
Z\\times 3 matrix. The integer n is picked large enough to see the features \
in the middle. The k-th row of the matrix in the paper corresponds to the \
(n+k)-th row of the MainMatrix. In the names of the variables, Yn42 stands \
for y_{-4,2} in the paper. ",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.921138714793664*^9, 3.9211387251925907`*^9}, {
  3.9211387721222773`*^9, 3.9211388468736687`*^9}, {3.92113890618147*^9, 
  3.9211389323299313`*^9}, {3.921147866534042*^9, 
  3.92114787793325*^9}},ExpressionUUID->"1376cdfa-4a96-45f5-a3bc-\
7008dd028172"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", "20"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MainMatrix", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", 
      RowBox[{
       RowBox[{"-", "n"}], "+", "1"}]}], ",", 
     RowBox[{"k", "\[LessEqual]", "n"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"row", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"l", "=", "1"}], ",", 
        RowBox[{"l", "\[LessEqual]", "3"}], ",", 
        RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"index", "=", 
          RowBox[{"StringJoin", "[", 
           RowBox[{
            RowBox[{"ToString", "[", 
             RowBox[{"Abs", "[", "k", "]"}], "]"}], ",", 
            RowBox[{"ToString", "[", "l", "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"k", "<", "0"}], ",", 
           RowBox[{"index", "=", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<n\>\"", ",", "index"}], "]"}]}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"row", ",", 
           RowBox[{"ToExpression", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{
              RowBox[{"ToString", "[", "\"\<Y\>\"", "]"}], ",", "index"}], 
             "]"}], "]"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"MainMatrix", ",", "row"}], "]"}]}]}], "\[IndentingNewLine]", 
    "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "setting", " ", "the", " ", "standard", " ", "four", " ", "points"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "[", 
    RowBox[{"[", 
     RowBox[{"n", "+", "0"}], "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "[", 
    RowBox[{"[", 
     RowBox[{"n", "+", "1"}], "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "[", 
    RowBox[{"[", 
     RowBox[{"n", "+", "2"}], "]"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MainMatrix", "[", 
     RowBox[{"[", 
      RowBox[{"n", "+", "3"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"the", " ", "p_", 
    RowBox[{"{", 
     RowBox[{"-", "3"}], "}"}], " ", "is", " ", "uniquely", " ", 
    "determined"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"MainMatrix", "[", 
     RowBox[{"[", 
      RowBox[{"n", "-", "3"}], "]"}], "]"}], "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1", ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "setting", " ", "the", " ", "first", " ", "coordinate", " ", "to", " ", 
    "1", " ", "where", " ", "appropriate"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", 
      RowBox[{
       RowBox[{"-", "n"}], "+", "1"}]}], ",", 
     RowBox[{"k", "\[LessEqual]", "n"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k", "+", "3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"k", "-", "1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"k", "-", "2"}], ")"}]}], "\[NotEqual]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"MainMatrix", "[", 
           RowBox[{"[", 
            RowBox[{"n", "+", "k"}], "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], "=", "1"}], ";"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"using", " ", "vanishing", " ", "of"}], " ", "-", "1"}], ",", 
    "0", ",", 
    RowBox[{
    "1", " ", "determinant", " ", "to", " ", "simplify", " ", "the", " ", 
     "matrix"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", "0"}], ",", 
     RowBox[{"i2", "\[Rule]", "1"}], ",", 
     RowBox[{"i3", "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "=", 
    RowBox[{"MainMatrix", "/.", 
     RowBox[{
      RowBox[{"Det", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"MainMatrix", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
         RowBox[{"MainMatrix", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
         RowBox[{"MainMatrix", "[", 
          RowBox[{"[", 
           RowBox[{
            RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
       "]"}], "\[Rule]", "  ", "0"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"setting", " ", "y_", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "}"}]}], " ", "=", " ", "s"}], ",", 
    " ", 
    RowBox[{"as", " ", "in", " ", "the", " ", "paper"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{"n", "-", "1"}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "=", "s"}], ";"}], "\[IndentingNewLine]",
   "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"using", " ", "vanishing", " ", "of"}], " ", "-", "2"}], ",", 
    "0", ",", 
    RowBox[{
    "2", " ", "determinant", " ", "to", " ", "simplify", " ", "the", " ", 
     "matrix"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"i2", "\[Rule]", "0"}], ",", 
     RowBox[{"i3", "\[Rule]", "2"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "=", 
    RowBox[{"MainMatrix", "/.", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "dt"}], ")"}], "\[Rule]", "0"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"using", " ", "vanishing", " ", "of"}], " ", "-", "2"}], ",", 
    RowBox[{"-", "1"}], ",", 
    RowBox[{
    "3", " ", "determinant", " ", "to", " ", "simplify", " ", "the", " ", 
     "matrix"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"i2", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"i3", "\[Rule]", "3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "=", 
    RowBox[{"MainMatrix", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"dt", "\[Equal]", "0"}], ",", "Yn23"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"computing", " ", "a", " ", "non"}], "-", 
    RowBox[{"vanishing", " ", "determinant"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"i2", "\[Rule]", "2"}], ",", 
     RowBox[{"i3", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"dt", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"checking", " ", "y_", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", "3"}], "}"}]}], "=", "1"}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "denoting", " ", "y_", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", "2"}], "}"}]}], "=", "4"}], ",", " ", 
    RowBox[{"as", " ", "in", " ", "the", " ", 
     RowBox[{"paper", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{"i2", "\[Rule]", "1"}], ",", 
     RowBox[{"i3", "\[Rule]", "3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "=", 
    RowBox[{"MainMatrix", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Yn43", "\[Rule]", "1"}], ",", 
       RowBox[{"Yn42", "\[Rule]", "t"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "computing", " ", "p_", "4", " ", "using", " ", "vanishing", " ", "of", 
    " ", "two", " ", "determinants"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{"i2", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"i3", "\[Rule]", "4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt1", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{"i2", "\[Rule]", "0"}], ",", 
     RowBox[{"i3", "\[Rule]", "4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt2", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "=", 
    RowBox[{"MainMatrix", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dt1", "\[Equal]", "0"}], ",", 
          RowBox[{"dt2", "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Y42", ",", "Y43"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"computing", " ", "a", " ", "non"}], "-", 
    RowBox[{"vanishing", " ", "determinant"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{"i2", "\[Rule]", "2"}], ",", 
     RowBox[{"i3", "\[Rule]", "3"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"dt", "=", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
    "]"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "computing", " ", "p_", "5", " ", "using", " ", "vanishing", " ", "of", 
    " ", "two", " ", "determinants"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{"i2", "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"i3", "\[Rule]", "5"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt1", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{"i2", "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{"i3", "\[Rule]", "5"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt2", "=", 
  RowBox[{"Det", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
     RowBox[{"MainMatrix", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MainMatrix", "=", 
    RowBox[{"MainMatrix", "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"dt1", "\[Equal]", "0"}], ",", 
          RowBox[{"dt2", "\[Equal]", "0"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"Y52", ",", "Y53"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"computing", " ", "some", " ", "non"}], "-", 
    RowBox[{"vanishing", " ", "determinants"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{"i2", "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"i3", "\[Rule]", "4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "4"}]}], ",", 
     RowBox[{"i2", "\[Rule]", 
      RowBox[{"-", "3"}]}], ",", 
     RowBox[{"i3", "\[Rule]", "5"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sub", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i1", "\[Rule]", 
      RowBox[{"-", "2"}]}], ",", 
     RowBox[{"i2", "\[Rule]", "1"}], ",", 
     RowBox[{"i3", "\[Rule]", "4"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"dt", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{"Det", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i1"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i2"}], "/.", "sub"}], "]"}], "]"}], ",", 
      RowBox[{"MainMatrix", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"n", "+", "i3"}], "/.", "sub"}], "]"}], "]"}]}], "}"}], 
    "]"}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0E8ogwEABfCZ5GDFZmb50zIu2oVtSckySisUcyDNLJmshESxxKa208qa
aDggjLbYTd9yWWstauZPZOXPSgsbn8xGiPK97/D6nd47vJLeYaWWyWAwBFSg
o2eHn6wk5aY6Uz2cyNMpIGEimmHZ3Ugb5C+Rk5DFeVmD/hurC4Y8o25YundO
qy8W+eFAQzIG7cG1Nzg0r/mEvyf2PxgfW6ZNCwnZKcowe5GWG2M7obbw2AWj
UakXSsNHPuj7EK7nikl5RQdrG+4HVR5ocWYdwPvsGh/0jScCULSVvIJB88kt
5CjKH6CttZOWyxO9QnOS+U33nwa5eZSsxQUeHEwXT8HqL900zMnItMBEn4NW
pn3ZhJeyfidsPOtyw2fLIQENtkgcRot0z9AkmX2HK6vGFLQ2ES187FYalHCj
9qcbqgNMDZRe7xqhlvDQ9gnq59QSUj6iqjuF9gjzAt6ZvY9w9pzU/1RR/+en
jNA5U2CG7V4P7T9wcvda
  "],
 CellLabel->"In[42]:=",ExpressionUUID->"6b9708d5-2374-458b-9c1b-859f76ce3a64"],

Cell[BoxData[
 RowBox[{"-", "Yn22"}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.9211389573752737`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"457465e6-bacb-4c17-ac57-1394460f3855"],

Cell[BoxData[
 RowBox[{"s", "+", "Yn23", "-", 
  RowBox[{"s", " ", "Yn23"}]}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.921138957384807*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"3cc59e3a-0505-4f1f-a237-db54957f9032"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "s"}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.921138957386758*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"41539bcf-487e-44c4-a96a-01203a8719f6"],

Cell[BoxData[
 RowBox[{"1", "-", "Yn43"}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.921138957388623*^9},
 CellLabel->"Out[63]=",ExpressionUUID->"a36d5313-9d67-48d7-96e4-0aa57348aa68"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], "+", "Y42", "-", "Y43"}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.92113895739046*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"c7ebb5c1-8f9b-4799-8cb6-44dfd258fd57"],

Cell[BoxData[
 RowBox[{"Y42", "-", 
  RowBox[{"t", " ", "Y43"}]}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.921138957392275*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"dd804cce-9278-4d13-adcf-71f7f9486754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "1"}], "+", "t"}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.921138957394291*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"d3e51e4a-23b7-499d-8f76-45722aaf021b"],

Cell[BoxData[
 RowBox[{
  FractionBox["s", 
   RowBox[{
    RowBox[{"-", "1"}], "+", "s"}]], "+", "Y52", "-", "Y53"}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.921138957396111*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"2ae4a33a-338e-4fae-9303-eb5310fb68b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "s"}], "+", "Y52", "+", 
  RowBox[{"s", " ", "Y53"}], "-", 
  RowBox[{"t", " ", "Y53"}]}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.9211389573980083`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"05e06d5d-5126-4f07-9d9c-85894b60845e"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"s", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "s", "-", "t"}], ")"}], " ", "t"}], 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.921138957399876*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"a959a276-6241-4f30-90e0-6407a38677ed"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", "t", "+", 
   RowBox[{"s", " ", "t"}]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", "s"}]]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.92113895740177*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"2b4c270a-3e99-491d-a885-ee7ef6005413"],

Cell[BoxData[
 FractionBox[
  RowBox[{"s", " ", 
   RowBox[{"(", 
    RowBox[{"s", "-", "t"}], ")"}]}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]], "Output",
 CellChangeTimes->{{3.918505298019081*^9, 3.918505310719367*^9}, {
   3.918505480384448*^9, 3.918505495330874*^9}, 3.9185686589498577`*^9, {
   3.918568733595282*^9, 3.918568771499895*^9}, {3.918568904075282*^9, 
   3.918568922609075*^9}, {3.918569010968511*^9, 3.918569015901269*^9}, {
   3.918569165411745*^9, 3.9185691999905787`*^9}, 3.918569267910483*^9, {
   3.918569354678413*^9, 3.918569377830801*^9}, 3.9185694167279*^9, {
   3.918571693455368*^9, 3.918571701160305*^9}, 3.9185725326570253`*^9, 
   3.918572646007283*^9, {3.918572867240432*^9, 3.918572883506234*^9}, {
   3.918572928393673*^9, 3.918572998838007*^9}, 3.918573403874813*^9, {
   3.918573461574972*^9, 3.9185734764114857`*^9}, 3.9185767764018908`*^9, {
   3.9185782910554743`*^9, 3.9185783244992*^9}, {3.9185784199147453`*^9, 
   3.91857842678962*^9}, 3.918578702511698*^9, 3.9192469523506107`*^9, 
   3.919247068577677*^9, 3.919247170367014*^9, 3.919249533837956*^9, {
   3.919252811349311*^9, 3.919252815518581*^9}, 3.921138885844633*^9, 
   3.921138957403596*^9},
 CellLabel->"Out[82]=",ExpressionUUID->"c17a2228-1a0c-4e78-8bc5-7ced862f58af"]
}, Open  ]],

Cell[TextData[StyleBox["We now compute the cubic curve through \
p_{-3},...,p_5.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.919247185535153*^9, 
  3.9192472001510468`*^9}},ExpressionUUID->"d30454b4-ab1b-4319-870f-\
3010a4fdc49e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Xs", "=", 
   RowBox[{"{", 
    RowBox[{"X1", ",", "X2", ",", "X3"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CubicMons", "=", 
   RowBox[{"DeleteDuplicates", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Xs", "[", 
         RowBox[{"[", "k", "]"}], "]"}], 
        RowBox[{"Xs", "[", 
         RowBox[{"[", "l", "]"}], "]"}], 
        RowBox[{"Xs", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "3"}], "}"}]}], "]"}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixValues", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"CubicMons", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"X1", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"MainMatrix", "[", 
            RowBox[{"[", 
             RowBox[{"n", "+", "k"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"X2", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"MainMatrix", "[", 
            RowBox[{"[", 
             RowBox[{"n", "+", "k"}], "]"}], "]"}], "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"X3", "\[Rule]", " ", 
          RowBox[{
           RowBox[{"MainMatrix", "[", 
            RowBox[{"[", 
             RowBox[{"n", "+", "k"}], "]"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", "3"}], ",", "5"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "making", " ", "sure", " ", "the", " ", "cubic", " ", "is", " ", "unique", 
    " ", "by", " ", "checking", " ", "that", " ", "the", " ", "rank", " ", 
    "of", " ", "the", " ", "vanishing", " ", "conditions", " ", "is", " ", 
    "9"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Minors", "[", 
     RowBox[{"MatrixValues", ",", "9"}], "]"}], "]"}], "]"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"finding", " ", "the", " ", "cubic"}], ",", " ", 
    RowBox[{"some", " ", "simplifying", " ", "factor", " ", "added"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NullSpace", "[", "MatrixValues", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GoodCubic", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"%", ".", "CubicMons"}], ")"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"s", "-", "1"}], ")"}]}], "]"}]}], " ", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"sanity", " ", 
    RowBox[{"check", ":", " ", 
     RowBox[{
     "making", " ", "sure", " ", "that", " ", "all", " ", "ten", " ", 
      "points", " ", "are", " ", "on", " ", "the", " ", "cubic"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"GoodCubic", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"X1", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"MainMatrix", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "k"}], "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ",", 
       RowBox[{"X2", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"MainMatrix", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "k"}], "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", 
       RowBox[{"X3", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"MainMatrix", "[", 
          RowBox[{"[", 
           RowBox[{"n", "+", "k"}], "]"}], "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"k", ",", 
      RowBox[{"-", "4"}], ",", "5"}], "}"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.918571734528145*^9, 3.918572022561954*^9}, {
  3.918572094841008*^9, 3.918572097761194*^9}, {3.9185724182786283`*^9, 
  3.918572451080806*^9}, {3.9185731075733423`*^9, 3.918573113738566*^9}, {
  3.918573239907209*^9, 3.918573241208642*^9}, {3.918573596993843*^9, 
  3.9185736297407837`*^9}, {3.918573666028267*^9, 3.918573680564334*^9}, {
  3.9185740158031387`*^9, 3.918574113136014*^9}, {3.919247211906798*^9, 
  3.919247360046624*^9}, {3.9211390228279333`*^9, 3.921139045611299*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"07565406-11a3-4def-aea3-c64164b32cc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t", "+", 
        RowBox[{"s", " ", "t"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "s", "-", "t"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "8"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t", "+", 
        RowBox[{"s", " ", "t"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "s", "-", "t"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "8"], " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t", "+", 
        RowBox[{"s", " ", "t"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "s", "-", "t"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "8"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "s"}], "+", 
        SuperscriptBox["s", "2"], "-", "t"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t", "+", 
        RowBox[{"s", " ", "t"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "s", "-", "t"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], ",", 
   FractionBox[
    RowBox[{
     SuperscriptBox["s", "9"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "t", "+", 
       RowBox[{"s", " ", "t"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s"}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "s", "-", "t"}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "t"}], ")"}]}]], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "9"], " ", "t", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t", "+", 
        RowBox[{"s", " ", "t"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "s", "-", "t"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["s", "10"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", "t", "+", 
        RowBox[{"s", " ", "t"}]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "s"}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "s", "-", "t"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "t"}], ")"}]}]]}], ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9185718427346697`*^9, {3.918571964453021*^9, 3.9185719883632193`*^9}, 
   3.918572023189671*^9, 3.918572098223735*^9, {3.918572426514036*^9, 
   3.918572451746616*^9}, 3.9185731147028933`*^9, 3.918573241699245*^9, {
   3.9185735927664557`*^9, 3.918573630363965*^9}, 3.918573681358733*^9, {
   3.918574021689892*^9, 3.918574114246498*^9}, 3.9185767791160717`*^9, {
   3.919247244527714*^9, 3.919247266048498*^9}, 3.919249537896987*^9, 
   3.919252817959741*^9, 3.921138995749599*^9, 3.921139050335526*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"9723c284-fdd7-4cfd-b812-8e26ef6f9878"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["s", "2"]}], " ", 
   SuperscriptBox["X1", "2"], " ", "X2"}], "+", 
  RowBox[{"s", " ", "X1", " ", 
   SuperscriptBox["X2", "2"]}], "+", 
  RowBox[{"s", " ", "t", " ", 
   SuperscriptBox["X1", "2"], " ", "X3"}], "-", 
  RowBox[{"s", " ", "X1", " ", "X2", " ", "X3"}], "+", 
  RowBox[{
   SuperscriptBox["s", "2"], " ", "X1", " ", "X2", " ", "X3"}], "-", 
  RowBox[{"t", " ", "X1", " ", "X2", " ", "X3"}], "+", 
  RowBox[{
   SuperscriptBox["X2", "2"], " ", "X3"}], "-", 
  RowBox[{"s", " ", 
   SuperscriptBox["X2", "2"], " ", "X3"}], "+", 
  RowBox[{"t", " ", "X1", " ", 
   SuperscriptBox["X3", "2"]}], "-", 
  RowBox[{"s", " ", "t", " ", "X1", " ", 
   SuperscriptBox["X3", "2"]}], "-", 
  RowBox[{"X2", " ", 
   SuperscriptBox["X3", "2"]}], "+", 
  RowBox[{"s", " ", "X2", " ", 
   SuperscriptBox["X3", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.9185718427346697`*^9, {3.918571964453021*^9, 3.9185719883632193`*^9}, 
   3.918572023189671*^9, 3.918572098223735*^9, {3.918572426514036*^9, 
   3.918572451746616*^9}, 3.9185731147028933`*^9, 3.918573241699245*^9, {
   3.9185735927664557`*^9, 3.918573630363965*^9}, 3.918573681358733*^9, {
   3.918574021689892*^9, 3.918574114246498*^9}, 3.9185767791160717`*^9, {
   3.919247244527714*^9, 3.919247266048498*^9}, 3.919249537896987*^9, 
   3.919252817959741*^9, 3.921138995749599*^9, 3.921139050603632*^9},
 CellLabel->"Out[95]=",ExpressionUUID->"8232f96b-4f2d-4003-83c6-ad195290c135"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9185718427346697`*^9, {3.918571964453021*^9, 3.9185719883632193`*^9}, 
   3.918572023189671*^9, 3.918572098223735*^9, {3.918572426514036*^9, 
   3.918572451746616*^9}, 3.9185731147028933`*^9, 3.918573241699245*^9, {
   3.9185735927664557`*^9, 3.918573630363965*^9}, 3.918573681358733*^9, {
   3.918574021689892*^9, 3.918574114246498*^9}, 3.9185767791160717`*^9, {
   3.919247244527714*^9, 3.919247266048498*^9}, 3.919249537896987*^9, 
   3.919252817959741*^9, 3.921138995749599*^9, 3.921139050605495*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"7865854f-7d86-423f-a393-f8262cd9800e"]
}, Open  ]],

Cell[TextData[StyleBox["Finding singular points of the cubic.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.91924738563026*^9, 
  3.91924739690097*^9}},ExpressionUUID->"dc22defa-fca8-42d2-800b-\
decf0f3e4402"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{"GoodCubic", ",", "X1"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{"GoodCubic", ",", "X2"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{"GoodCubic", ",", "X3"}], "]"}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"X1", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"MainMatrix", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"X2", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"MainMatrix", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"X3", "\[Rule]", " ", 
      RowBox[{
       RowBox[{"MainMatrix", "[", 
        RowBox[{"[", "n", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "\[Equal]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"s", "^", "2"}]}], " ", "X2"}], "  ", "+", " ", 
      RowBox[{"s", " ", "t", " ", "X3"}]}]}], ",", "X3"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "line", " ", "intersects", " ", "the", " ", "cubic", " ", 
     "at", " ", "exactly", " ", "one", " ", "point"}], ",", " ", 
    RowBox[{"with", " ", "multiplicity", " ", "3"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"GoodCubic", "/.", 
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"D", "[", 
    RowBox[{"GoodCubic", ",", "X1"}], "]"}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "is", " ", "where", " ", "the", " ", "singular", " ", "point",
     " ", "could", " ", "lie"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"0", "\[Equal]", " ", 
      RowBox[{
       RowBox[{"2", " ", "s", " ", "X1"}], "-", "X2", "+", "X3", "-", 
       RowBox[{"s", " ", "X3"}]}]}], ",", "X2"}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "other", " ", "derivatives", " ", "must", " ", "also", " ", 
    "be", " ", "zero"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq1", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"GoodCubic", ",", "X2"}], "]"}], "/.", 
       RowBox[{"line", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "Xs"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eq2", "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"GoodCubic", ",", "X3"}], "]"}], "/.", 
       RowBox[{"line", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", "Xs"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"Resultant", "[", 
    RowBox[{"eq1", ",", "eq2", ",", "X3"}], "]"}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "checking", " ", "that", " ", "X1", " ", "can", " ", "not", " ", "be", 
     " ", "zero", " ", "at", " ", "a", " ", "singular", " ", "point"}], ";", 
    " ", 
    RowBox[{
     RowBox[{"it", " ", "would", " ", "imply", " ", "X3"}], "=", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", "then", " ", "X2"}], "=", "0"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"eq1", ",", "eq2"}], "}"}], "/.", 
    RowBox[{"X1", "\[Rule]", "0"}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "getting", " ", "the", " ", "condition", " ", "of", " ", "having", " ", 
    "a", " ", "singularity"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"PolyNode", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "9"}], " ", "s"}], "+", 
   RowBox[{"3", " ", 
    SuperscriptBox["s", "2"]}], "+", 
   RowBox[{"5", " ", 
    SuperscriptBox["s", "3"]}], "+", 
   SuperscriptBox["s", "4"], "+", "t", "+", 
   RowBox[{"10", " ", "s", " ", "t"}], "-", 
   RowBox[{"11", " ", 
    SuperscriptBox["s", "2"], " ", "t"}], "-", 
   SuperscriptBox["t", "2"]}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ3bK7oFfM6K2jWPe/KSDabGftURB95IXeJRCdvOLq
NxA96402sziQjmNRkgPRJn4WKiA67XRAPYheusdvAYhO0P6zBES7p95cCqLn
f2FeDaI9n+/bCKLl5Xq2gug7Rbv2gujLrWv+gOi9vQdZJID0i18FvCC6Rv2r
FIhWu/JeD0Q7Gfhbg+j1cTps8cZAe8/ziILoqeaHDv8ye+soFet1DESvO6Z4
FkTfmnf1MojmEdop9BtIV75cJwqiQ7bzyIDoW/XxYNqvvUoBLK7aow+iLwls
CgaLex4MAdFTdBRTQLSZ4ONUEN3oEFgHos1nLG4G0ZfZNs8C0XOcapeAaLZG
4zVg/ReN1oNo6blXN4PonFLH7SAaAAg3sSw=
  
  "],ExpressionUUID->"b70ead6a-9c59-412a-b0ae-ea891eabc774"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    SuperscriptBox["s", "2"]}], ",", 
   RowBox[{"s", " ", "t"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9185776761538677`*^9, 3.918577702788129*^9}, 
   3.9185777970292797`*^9, {3.918577858741477*^9, 3.918577880147305*^9}, {
   3.918578079274213*^9, 3.91857813882193*^9}, 3.9185788391343307`*^9, 
   3.9192474725916443`*^9, {3.9192475127902813`*^9, 3.9192475289662*^9}, 
   3.919249540917616*^9, 3.919252820809696*^9, 3.921139250812769*^9, {
   3.92113930901217*^9, 3.921139359235403*^9}, 3.9211399398210907`*^9, {
   3.921140013752953*^9, 3.921140092895508*^9}, 3.9211403905759487`*^9, {
   3.921140517195259*^9, 3.921140527669599*^9}, 3.921140726683831*^9, 
   3.9211411239413548`*^9},
 CellLabel->
  "Out[343]=",ExpressionUUID->"8f86a4a3-bb8c-4b56-8a90-e5041eb57f74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"X3", "\[Rule]", 
    FractionBox[
     RowBox[{"s", " ", "X2"}], "t"]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9185776761538677`*^9, 3.918577702788129*^9}, 
   3.9185777970292797`*^9, {3.918577858741477*^9, 3.918577880147305*^9}, {
   3.918578079274213*^9, 3.91857813882193*^9}, 3.9185788391343307`*^9, 
   3.9192474725916443`*^9, {3.9192475127902813`*^9, 3.9192475289662*^9}, 
   3.919249540917616*^9, 3.919252820809696*^9, 3.921139250812769*^9, {
   3.92113930901217*^9, 3.921139359235403*^9}, 3.9211399398210907`*^9, {
   3.921140013752953*^9, 3.921140092895508*^9}, 3.9211403905759487`*^9, {
   3.921140517195259*^9, 3.921140527669599*^9}, 3.921140726683831*^9, 
   3.921141123944602*^9},
 CellLabel->
  "Out[344]=",ExpressionUUID->"dbdfea72-c4f1-4fe4-a4f6-625c25eb4207"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", "s", " ", 
   RowBox[{"(", 
    RowBox[{"s", "-", "t"}], ")"}], " ", 
   SuperscriptBox["X2", "3"]}], 
  SuperscriptBox["t", "2"]]], "Output",
 CellChangeTimes->{{3.9185776761538677`*^9, 3.918577702788129*^9}, 
   3.9185777970292797`*^9, {3.918577858741477*^9, 3.918577880147305*^9}, {
   3.918578079274213*^9, 3.91857813882193*^9}, 3.9185788391343307`*^9, 
   3.9192474725916443`*^9, {3.9192475127902813`*^9, 3.9192475289662*^9}, 
   3.919249540917616*^9, 3.919252820809696*^9, 3.921139250812769*^9, {
   3.92113930901217*^9, 3.921139359235403*^9}, 3.9211399398210907`*^9, {
   3.921140013752953*^9, 3.921140092895508*^9}, 3.9211403905759487`*^9, {
   3.921140517195259*^9, 3.921140527669599*^9}, 3.921140726683831*^9, 
   3.9211411239473658`*^9},
 CellLabel->
  "Out[345]=",ExpressionUUID->"79121455-6477-483d-bd12-75e6ebfcda9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", "s", " ", "X1"}], "-", "X2", "+", "X3", "-", 
     RowBox[{"s", " ", "X3"}]}], ")"}]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s", " ", "X2"}], "-", 
    RowBox[{"t", " ", "X3"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9185776761538677`*^9, 3.918577702788129*^9}, 
   3.9185777970292797`*^9, {3.918577858741477*^9, 3.918577880147305*^9}, {
   3.918578079274213*^9, 3.91857813882193*^9}, 3.9185788391343307`*^9, 
   3.9192474725916443`*^9, {3.9192475127902813`*^9, 3.9192475289662*^9}, 
   3.919249540917616*^9, 3.919252820809696*^9, 3.921139250812769*^9, {
   3.92113930901217*^9, 3.921139359235403*^9}, 3.9211399398210907`*^9, {
   3.921140013752953*^9, 3.921140092895508*^9}, 3.9211403905759487`*^9, {
   3.921140517195259*^9, 3.921140527669599*^9}, 3.921140726683831*^9, 
   3.921141123949997*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"2611674a-3a63-4716-b7e7-b1639f42237b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"X2", "\[Rule]", 
    RowBox[{
     RowBox[{"2", " ", "s", " ", "X1"}], "+", "X3", "-", 
     RowBox[{"s", " ", "X3"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.9185776761538677`*^9, 3.918577702788129*^9}, 
   3.9185777970292797`*^9, {3.918577858741477*^9, 3.918577880147305*^9}, {
   3.918578079274213*^9, 3.91857813882193*^9}, 3.9185788391343307`*^9, 
   3.9192474725916443`*^9, {3.9192475127902813`*^9, 3.9192475289662*^9}, 
   3.919249540917616*^9, 3.919252820809696*^9, 3.921139250812769*^9, {
   3.92113930901217*^9, 3.921139359235403*^9}, 3.9211399398210907`*^9, {
   3.921140013752953*^9, 3.921140092895508*^9}, 3.9211403905759487`*^9, {
   3.921140517195259*^9, 3.921140527669599*^9}, 3.921140726683831*^9, 
   3.921141123952721*^9},
 CellLabel->
  "Out[347]=",ExpressionUUID->"b72089e4-7387-4a3d-8b95-86194ea047f5"],

Cell[BoxData[
 RowBox[{"3", " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"], " ", 
  SuperscriptBox["s", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"s", "-", "t"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "9"}], " ", "s"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"5", " ", 
     SuperscriptBox["s", "3"]}], "+", 
    SuperscriptBox["s", "4"], "+", "t", "+", 
    RowBox[{"10", " ", "s", " ", "t"}], "-", 
    RowBox[{"11", " ", 
     SuperscriptBox["s", "2"], " ", "t"}], "-", 
    SuperscriptBox["t", "2"]}], ")"}], " ", 
  SuperscriptBox["X1", "4"]}]], "Output",
 CellChangeTimes->{{3.9185776761538677`*^9, 3.918577702788129*^9}, 
   3.9185777970292797`*^9, {3.918577858741477*^9, 3.918577880147305*^9}, {
   3.918578079274213*^9, 3.91857813882193*^9}, 3.9185788391343307`*^9, 
   3.9192474725916443`*^9, {3.9192475127902813`*^9, 3.9192475289662*^9}, 
   3.919249540917616*^9, 3.919252820809696*^9, 3.921139250812769*^9, {
   3.92113930901217*^9, 3.921139359235403*^9}, 3.9211399398210907`*^9, {
   3.921140013752953*^9, 3.921140092895508*^9}, 3.9211403905759487`*^9, {
   3.921140517195259*^9, 3.921140527669599*^9}, 3.921140726683831*^9, 
   3.921141123955337*^9},
 CellLabel->
  "Out[350]=",ExpressionUUID->"040bd590-8cd3-4e04-85ff-5d9ba7bb1818"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "s"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "s"}]}], ")"}], " ", 
    SuperscriptBox["X3", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "s"}], ")"}], "2"]}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "s"}], ")"}], " ", 
    SuperscriptBox["X3", "2"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9185776761538677`*^9, 3.918577702788129*^9}, 
   3.9185777970292797`*^9, {3.918577858741477*^9, 3.918577880147305*^9}, {
   3.918578079274213*^9, 3.91857813882193*^9}, 3.9185788391343307`*^9, 
   3.9192474725916443`*^9, {3.9192475127902813`*^9, 3.9192475289662*^9}, 
   3.919249540917616*^9, 3.919252820809696*^9, 3.921139250812769*^9, {
   3.92113930901217*^9, 3.921139359235403*^9}, 3.9211399398210907`*^9, {
   3.921140013752953*^9, 3.921140092895508*^9}, 3.9211403905759487`*^9, {
   3.921140517195259*^9, 3.921140527669599*^9}, 3.921140726683831*^9, 
   3.921141123957931*^9},
 CellLabel->
  "Out[351]=",ExpressionUUID->"0e8df2e3-fa1d-451a-b0bb-fd3da41fe67d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "9"}], " ", "s"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["s", "2"]}], "+", 
  RowBox[{"5", " ", 
   SuperscriptBox["s", "3"]}], "+", 
  SuperscriptBox["s", "4"], "+", "t", "+", 
  RowBox[{"10", " ", "s", " ", "t"}], "-", 
  RowBox[{"11", " ", 
   SuperscriptBox["s", "2"], " ", "t"}], "-", 
  SuperscriptBox["t", "2"]}]], "Output",
 CellChangeTimes->{{3.9185776761538677`*^9, 3.918577702788129*^9}, 
   3.9185777970292797`*^9, {3.918577858741477*^9, 3.918577880147305*^9}, {
   3.918578079274213*^9, 3.91857813882193*^9}, 3.9185788391343307`*^9, 
   3.9192474725916443`*^9, {3.9192475127902813`*^9, 3.9192475289662*^9}, 
   3.919249540917616*^9, 3.919252820809696*^9, 3.921139250812769*^9, {
   3.92113930901217*^9, 3.921139359235403*^9}, 3.9211399398210907`*^9, {
   3.921140013752953*^9, 3.921140092895508*^9}, 3.9211403905759487`*^9, {
   3.921140517195259*^9, 3.921140527669599*^9}, 3.921140726683831*^9, 
   3.921141123960559*^9},
 CellLabel->
  "Out[352]=",ExpressionUUID->"01e863de-7d18-4255-9c3e-dbf092864dad"]
}, Open  ]],

Cell[TextData[StyleBox["We now work with the singular case.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.9192475533056707`*^9, 3.919247569168819*^9}, {
  3.921141233946887*^9, 
  3.921141239071661*^9}},ExpressionUUID->"67d7ca75-d6a0-4dc2-a83d-\
f8e4955fbdf2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unset", "[", 
   RowBox[{"{", 
    RowBox[{"s", ",", "t", ",", "w"}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", "=", 
   RowBox[{"{", 
    RowBox[{"s", "\[Rule]", " ", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["w", "2"]}], ")"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["w", "4"]}]}]]}], "}"}]}], ";", 
  RowBox[{"solt", "=", 
   RowBox[{"{", 
    RowBox[{"t", "\[Rule]", 
     FractionBox[
      RowBox[{"32", " ", 
       SuperscriptBox["w", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["w", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["w", "2"]}], ")"}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "2"]]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"PolyNode", "/.", 
    RowBox[{"Join", "[", 
     RowBox[{"sols", ",", "solt"}], "]"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"reality", " ", "check"}], ",", " ", 
    RowBox[{"we", " ", "get", " ", "0"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "the", " ", "only", " ", "point", " ", "on", " ", "the", " ", 
      "PolyNode"}], " ", "=", " ", 
     RowBox[{
      RowBox[{
      "0", " ", "that", " ", "we", " ", "miss", " ", "is", " ", "when", " ", 
       "w"}], " ", "=", " ", "infinity"}]}], ",", " ", 
    RowBox[{
     RowBox[{"i", ".", "e", ".", " ", 
      RowBox[{"(", 
       RowBox[{"s", ",", "t"}], ")"}]}], "=", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "5"}], ",", 
       RowBox[{"32", "/", "25"}]}], ")"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{
    "and", " ", "we", " ", "see", " ", "that", " ", "in", " ", "this", " ", 
     "case", " ", "the", " ", "cubic", " ", "is", " ", "cuspidal"}], ",", " ", 
    RowBox[{
    "so", " ", "there", " ", "will", " ", "be", " ", "no", " ", "finite", " ",
      "order", " ", "subgroups"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"GoodCubic", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s", "\[Rule]", " ", 
         RowBox[{"1", "/", "5"}]}], ",", 
        RowBox[{"t", "\[Rule]", 
         RowBox[{"32", "/", "25"}]}]}], "}"}]}], " ", ")"}], "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "500"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "X1"}], " ", "-", " ", 
           RowBox[{"5", "X2"}], " ", "+", 
           RowBox[{"4", " ", "X3"}]}], ")"}], "^", "2"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", "X2"}], "+", 
          RowBox[{"32", " ", "X3"}]}], ")"}]}], " ", "+", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "X2"}], "-", 
          RowBox[{"8", " ", "X3"}]}], ")"}], "3"]}], " ", ")"}]}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "is", " ", "what", " ", "the", " ", "cubic", " ", "looks", 
     " ", "like"}], ",", " ", 
    RowBox[{
    "we", " ", "chose", " ", "not", " ", "to", " ", "include", " ", "it", " ",
      "in", " ", "the", " ", "paper", " ", "for", " ", "obvious", " ", 
     "reasons"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"GoodCubic", "/.", 
     RowBox[{"Union", "[", 
      RowBox[{"sols", ",", "solt"}], "]"}]}], "]"}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CubicSing", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Factor", "[", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["w", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["w", "4"]}]}], ")"}], "3"]}], 
        RowBox[{"Coefficient", "[", 
         RowBox[{"%", ",", 
          RowBox[{"CubicMons", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}]}], "]"}], 
      RowBox[{"CubicMons", "[", 
       RowBox[{"[", "k", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "this", " ", "is", " ", "what", " ", "the", " ", "singular", " ", 
      "point", " ", "looks", " ", "like", " ", "for", " ", "given", " ", 
      "w"}], ";", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"the", " ", "case", " ", 
        RowBox[{"w", "^", "2"}]}], "+", "1"}], " ", "=", " ", 
      RowBox[{
       RowBox[{"0", " ", "leads", " ", "to", " ", "s"}], "=", "1"}]}]}], ",", 
    
    RowBox[{"t", "=", "0"}], ",", " ", 
    RowBox[{"and", " ", "thus", " ", "can", " ", "be", " ", "ignored"}]}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SingSing", "=", 
   RowBox[{
    RowBox[{"Factor", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"CubicSing", ",", "X1"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"CubicSing", ",", "X2"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{"CubicSing", ",", "X3"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{"X1", "\[Equal]", "1"}]}], "}"}], ",", "Xs"}], "]"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "making", " ", "sure", " ", "that", " ", "the", " ", "slopes", " ", "of", 
    " ", "two", " ", "branches", " ", "at", " ", "the", " ", "singular", " ", 
    "point", " ", "are", " ", "nice"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unset", "[", "u", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"param", "=", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X1", "\[Equal]", "1"}], ",", 
        RowBox[{"0", "==", "CubicSing"}], ",", 
        RowBox[{"u", "\[Equal]", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{"X3", "-", 
            RowBox[{"(", 
             RowBox[{"X3", "/.", "SingSing"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"X2", "-", 
            RowBox[{"(", 
             RowBox[{"X2", "/.", "SingSing"}], ")"}]}], ")"}]}]}]}], "}"}], 
      ",", "Xs"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "\[Equal]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"X2", "/.", "param"}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{"X2", "/.", "SingSing"}], ")"}]}]}], ",", "u"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", "X2"}], "/.", "param"}], ",", 
       RowBox[{
        RowBox[{"0", "\[Equal]", "X3"}], "/.", "param"}]}], "}"}], ",", "u"}],
     "]"}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "this", " ", "parametrization", " ", "sends", " ", "p_", "0", " ", "to", 
     " ", "1", " ", "and", " ", "the", " ", "two", " ", "tangents", " ", "to",
      " ", "0"}], ",", "infinity"}], "  ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"paramv", "=", 
  RowBox[{
   RowBox[{"Factor", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"X1", "\[Equal]", "1"}], ",", 
        RowBox[{"0", "==", "CubicSing"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "v", "-", "w", "+", 
             RowBox[{"v", " ", "w"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["w", "2"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["w", "4"]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "v", "+", 
             RowBox[{"2", " ", "w"}], "+", 
             RowBox[{"2", " ", "v", " ", "w"}], "-", 
             SuperscriptBox["w", "2"], "+", 
             RowBox[{"v", " ", 
              SuperscriptBox["w", "2"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"w", "+", 
             SuperscriptBox["w", "3"]}], ")"}]}]], "\[Equal]", 
         RowBox[{
          RowBox[{"(", " ", 
           RowBox[{"X3", "-", 
            RowBox[{"(", 
             RowBox[{"X3", "/.", "SingSing"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"X2", "-", 
            RowBox[{"(", 
             RowBox[{"X2", "/.", "SingSing"}], ")"}]}], ")"}]}]}]}], "}"}], 
      ",", "Xs"}], "]"}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Factor", "[", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"0", "\[Equal]", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"X2", "/.", "paramv"}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{"X2", "/.", "SingSing"}], ")"}]}]}], ",", "v"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Factor", "[", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"0", "\[Equal]", "X2"}], "/.", "paramv"}], ",", 
       RowBox[{
        RowBox[{"0", "\[Equal]", "X3"}], "/.", "paramv"}]}], "}"}], ",", 
     "v"}], "]"}], "]"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Sanity check: values at points\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"X3", "/", "X2"}], ")"}], "/.", "paramv"}], ")"}], "/.", 
   RowBox[{"v", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"1", "+", "w"}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}]], ")"}], "^", "3"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"paramv", "/.", 
   RowBox[{"v", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], 
       RowBox[{"1", "+", "w"}]], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "2"}], ")"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"paramv", "/.", 
   RowBox[{"v", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], 
       RowBox[{"1", "+", "w"}]], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"paramv", "/.", 
   RowBox[{"v", "\[Rule]", " ", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1"}], "+", "w"}], 
     RowBox[{"1", "+", "w"}]]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"paramv", "/.", 
   RowBox[{"v", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], 
       RowBox[{"1", "+", "w"}]], ")"}], "^", "2"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"paramv", "/.", 
   RowBox[{"v", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], 
       RowBox[{"1", "+", "w"}]], ")"}], "^", "3"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"paramv", "/.", 
   RowBox[{"v", "\[Rule]", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], 
       RowBox[{"1", "+", "w"}]], ")"}], "^", "4"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"paramv", "/.", 
    RowBox[{"v", "\[Rule]", " ", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], 
        RowBox[{"1", "+", "w"}]], ")"}], "^", "5"}]}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "\"\<Now let's write in terms of zeta\>\"", "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"wz", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], 
        RowBox[{"1", "+", "w"}]], ")"}], " ", "\[Equal]", " ", 
      RowBox[{"zeta", "^", "a"}]}], ",", "w"}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Unset", "[", "k", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"paramv", "/.", "wz"}], ")"}], "/.", 
    RowBox[{"v", "\[Rule]", 
     RowBox[{"zeta", "^", 
      RowBox[{"(", 
       RowBox[{"k", " ", "a"}], ")"}]}]}]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "simplifies", " ", "to", " ", "the", " ", "expresssion", " ", 
    "in", " ", "the", " ", "paper"}], " ", 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9185937969841957`*^9, 3.918593803831929*^9}, {
   3.918593852196272*^9, 3.9185939571468573`*^9}, {3.918593989419285*^9, 
   3.9185939902047377`*^9}, {3.918594026502099*^9, 3.91859406176027*^9}, {
   3.9185943322595453`*^9, 3.918594437973156*^9}, {3.918594554890038*^9, 
   3.918594569651106*^9}, {3.9185949228377028`*^9, 3.918594925614709*^9}, {
   3.918595961465626*^9, 3.9185960066116257`*^9}, {3.918643636529418*^9, 
   3.918643649678082*^9}, {3.91864368065701*^9, 3.918643688793516*^9}, {
   3.918643730622714*^9, 3.918643855300187*^9}, {3.9186438860035887`*^9, 
   3.9186439386805983`*^9}, {3.9186440199792852`*^9, 
   3.9186440760304413`*^9}, {3.918644110582698*^9, 3.91864418337789*^9}, {
   3.9186444568918953`*^9, 3.918644457202867*^9}, {3.9186445103031893`*^9, 
   3.9186445297119617`*^9}, {3.918647885386465*^9, 3.918647913937396*^9}, {
   3.918648148915897*^9, 3.918648163614688*^9}, {3.918648196833506*^9, 
   3.9186481969046297`*^9}, {3.9186482799238653`*^9, 3.918648348147273*^9}, {
   3.918648482269231*^9, 3.918648533119357*^9}, {3.918648566260923*^9, 
   3.918648566341898*^9}, {3.918648613929945*^9, 3.918648687648732*^9}, {
   3.918648908070568*^9, 3.918648916645282*^9}, {3.9186495503217382`*^9, 
   3.918649576713971*^9}, {3.918649850081691*^9, 3.918650028625578*^9}, {
   3.918650160037588*^9, 3.918650195268722*^9}, {3.918651246735456*^9, 
   3.918651307973406*^9}, {3.918651348047997*^9, 3.918651400991239*^9}, {
   3.9186514498261337`*^9, 3.918651473708744*^9}, {3.918651846416525*^9, 
   3.918651987130488*^9}, {3.91865201811217*^9, 3.91865210314878*^9}, {
   3.918652165269971*^9, 3.918652193807666*^9}, {3.918652711533626*^9, 
   3.918652723257702*^9}, {3.9192475805677567`*^9, 3.919247646834014*^9}, {
   3.919247703671379*^9, 3.919247792130377*^9}, {3.919247949529385*^9, 
   3.9192480322951727`*^9}, {3.9192481250414248`*^9, 3.919248125291011*^9}, {
   3.919249498006032*^9, 3.919249498408443*^9}, {3.921141203364155*^9, 
   3.921141210271564*^9}, {3.921141276772387*^9, 3.921141300975263*^9}, {
   3.921141358098669*^9, 3.921141453432024*^9}, {3.921141522947729*^9, 
   3.921141536001006*^9}, {3.92114156671181*^9, 3.921141637236034*^9}, {
   3.921142745095757*^9, 3.921142827514512*^9}, {3.921144232525414*^9, 
   3.9211443206608458`*^9}, 3.921144352410533*^9, {3.921144400020773*^9, 
   3.92114441433451*^9}, {3.9211444460994883`*^9, 3.921144488476009*^9}, 
   3.92114459944702*^9, {3.921144685247987*^9, 3.921144738304226*^9}, {
   3.9211447830056963`*^9, 3.921144798849743*^9}, {3.921144899269495*^9, 
   3.9211449052008266`*^9}, {3.921144958832871*^9, 
   3.921144976939077*^9}},ExpressionUUID->"2328a390-ec16-4e54-bff3-\
4517c061d916"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905530246*^9},
 CellLabel->
  "Out[1142]=",ExpressionUUID->"2feee06c-35fb-46bc-be24-7d19577f9fcc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.92114490553386*^9},
 CellLabel->
  "Out[1143]=",ExpressionUUID->"f855b3d1-9eb3-4b28-a8a4-df5970107b52"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "w"}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["w", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["w", "4"]}]}], ")"}], " ", 
   SuperscriptBox["X1", "2"], " ", "X2"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "w"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     SuperscriptBox["w", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["w", "4"]}]}], ")"}], "2"], " ", "X1", " ", 
   SuperscriptBox["X2", "2"]}], "-", 
  RowBox[{"32", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
   SuperscriptBox["w", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", "w"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["w", "2"]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox["X1", "2"], " ", "X3"}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["w", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     SuperscriptBox["w", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["w", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["w", "2"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["w", "2"]}], "+", 
     RowBox[{"5", " ", 
      SuperscriptBox["w", "4"]}]}], ")"}], " ", "X1", " ", "X2", " ", "X3"}], 
  "-", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["w", "4"]}]}], ")"}], "2"], " ", 
   SuperscriptBox["X2", "2"], " ", "X3"}], "-", 
  RowBox[{"128", " ", 
   SuperscriptBox["w", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["w", "2"]}], ")"}], "3"], " ", 
   RowBox[{"(", 
    RowBox[{"3", "+", 
     SuperscriptBox["w", "2"]}], ")"}], " ", "X1", " ", 
   SuperscriptBox["X3", "2"]}], "+", 
  RowBox[{"4", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["w", "4"]}]}], ")"}], "2"], " ", "X2", " ", 
   SuperscriptBox["X3", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905537912*^9},
 CellLabel->
  "Out[1145]=",ExpressionUUID->"9bebeb4c-cdc2-40b3-bf4b-74a92a28c3f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"]}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["w", "4"]}]}]]}], ",", 
   RowBox[{"X3", "\[Rule]", 
    FractionBox[
     RowBox[{"3", "+", 
      SuperscriptBox["w", "2"]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["w", "2"]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449055785103`*^9},
 CellLabel->
  "Out[1146]=",ExpressionUUID->"58b3fe85-9d57-46ab-82db-eb236a154517"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"8", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"8", " ", "u", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"13", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"16", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"35", " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"32", " ", "u", " ", 
         SuperscriptBox["w", "4"]}], "-", 
        RowBox[{"15", " ", 
         SuperscriptBox["w", "6"]}], "+", 
        RowBox[{"16", " ", "u", " ", 
         SuperscriptBox["w", "6"]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", "u", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "2"]}]]}], ",", 
   RowBox[{"X3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", "u"}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"8", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"6", " ", "u", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"8", " ", "u", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"5", " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"8", " ", "u", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "u"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["w", "2"]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["w", "4"]}]}], ")"}], "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449056240063`*^9},
 CellLabel->
  "Out[1148]=",ExpressionUUID->"a0d2538a-6cf5-47bc-8eb7-899842d1482d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["w", "4"]}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["w", "2"]}], ")"}]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"u", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["w", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["w", "4"]}]}], 
      RowBox[{"4", " ", "w", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["w", "2"]}], ")"}]}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905629252*^9},
 CellLabel->
  "Out[1149]=",ExpressionUUID->"5d57a03f-ab88-4bd6-9210-cd62185ead83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"u", "\[Rule]", 
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["w", "4"]}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["w", "2"]}], ")"}]}]]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905634583*^9},
 CellLabel->
  "Out[1150]=",ExpressionUUID->"ae7c85c3-7110-4424-a6b7-6984bdc316d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
      SuperscriptBox["w", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "w"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v", "-", 
        RowBox[{"2", " ", "w"}], "-", 
        RowBox[{"2", " ", "v", " ", "w"}], "-", 
        SuperscriptBox["w", "2"], "+", 
        RowBox[{"v", " ", 
         SuperscriptBox["w", "2"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "v", "-", "w", "+", 
        RowBox[{"v", " ", "w"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "v", "-", 
        RowBox[{"3", " ", "w"}], "+", 
        RowBox[{"3", " ", "v", " ", "w"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"3", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        SuperscriptBox["w", "3"], "+", 
        RowBox[{"v", " ", 
         SuperscriptBox["w", "3"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}]}]]}], ",", 
   RowBox[{"X3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "w"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "v", "-", "w", "+", 
        RowBox[{"v", " ", "w"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "v", "+", 
        RowBox[{"2", " ", "w"}], "+", 
        RowBox[{"2", " ", "v", " ", "w"}], "-", 
        SuperscriptBox["w", "2"], "+", 
        RowBox[{"v", " ", 
         SuperscriptBox["w", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", "v", "-", 
        RowBox[{"3", " ", "w"}], "+", 
        RowBox[{"3", " ", "v", " ", "w"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        RowBox[{"3", " ", "v", " ", 
         SuperscriptBox["w", "2"]}], "-", 
        SuperscriptBox["w", "3"], "+", 
        RowBox[{"v", " ", 
         SuperscriptBox["w", "3"]}]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905693452*^9},
 CellLabel->
  "Out[1151]=",ExpressionUUID->"e374719f-798b-4bff-a782-a0a249ea6bff"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"v", "\[Rule]", "0"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449057010393`*^9},
 CellLabel->
  "Out[1152]=",ExpressionUUID->"cdd38732-a06f-4ee1-93b0-81bbf2c3e20e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"v", "\[Rule]", "1"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449057358427`*^9},
 CellLabel->
  "Out[1153]=",ExpressionUUID->"9e2431e3-1638-479c-9c1e-a28c442665d5"],

Cell[BoxData["\<\"Sanity check: values at points\"\>"], "Print",
 CellChangeTimes->{
  3.918651359355486*^9, {3.9186513922831697`*^9, 3.9186514026291447`*^9}, 
   3.91865147445714*^9, 3.9186518872010813`*^9, 3.918651991947886*^9, {
   3.918652036745187*^9, 3.91865210495509*^9}, {3.918652172198001*^9, 
   3.918652194697806*^9}, {3.9186527165994167`*^9, 3.918652725262246*^9}, 
   3.919247603822009*^9, 3.91924765748706*^9, 3.919247820011211*^9, 
   3.919248036242594*^9, 3.9192481262411118`*^9, 3.919249544626285*^9, 
   3.919252824008567*^9, 3.921141244515267*^9, {3.921141277926013*^9, 
   3.9211413020399103`*^9}, {3.9211413983906803`*^9, 3.921141404077559*^9}, {
   3.921141453990967*^9, 3.921141477060025*^9}, {3.9211415370304956`*^9, 
   3.921141567505604*^9}, 3.921142829628772*^9, {3.9211442628541327`*^9, 
   3.921144292006207*^9}, 3.921144375299741*^9, 3.921144430303376*^9, 
   3.9211445156557913`*^9, {3.921144759377986*^9, 3.921144788734263*^9}, 
   3.9211448236427593`*^9, 3.921144905739015*^9},
 CellLabel->
  "During evaluation of \
In[1140]:=",ExpressionUUID->"1a4535c8-2f8c-4951-bf21-460b82a6c200"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905740933*^9},
 CellLabel->
  "Out[1155]=",ExpressionUUID->"05e38c66-5c4d-4d49-a5bb-52cc1a4e2d97"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", "0"}], ",", 
   RowBox[{"X3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["w", "2"]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["w", "2"]}], ")"}], "2"]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905744454*^9},
 CellLabel->
  "Out[1156]=",ExpressionUUID->"43f78c76-1fc4-4d1a-a346-166c06e500c9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      SuperscriptBox["w", "4"]}], 
     RowBox[{"1", "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox["w", "4"]}]}]]}], ",", 
   RowBox[{"X3", "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449057493668`*^9},
 CellLabel->
  "Out[1157]=",ExpressionUUID->"f8d5b6d9-2fcd-455a-9c1f-d3eb0a1895a8"],

Cell[BoxData[
 TemplateBox[{
  "Simplify","infd",
   "\"Expression \\!\\(\\*FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\
\"}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"w\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", \
SuperscriptBox[\\\"w\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
FractionBox[RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \
RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"w\\\"}], \\\"-\\\", \
SuperscriptBox[\\\"w\\\", \\\"2\\\"], \\\"+\\\", FractionBox[RowBox[{RowBox[{\
\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"w\\\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\" \\\", \\\"w\\\"}], RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"w\\\"}]], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \
\\\" \\\", SuperscriptBox[\\\"w\\\", \\\"2\\\"]}], RowBox[{\\\"1\\\", \\\"+\\\
\", \\\"w\\\"}]]}], \\\")\\\"}]}], RowBox[{RowBox[{\\\"(\\\", RowBox[{\\\"1\\\
\", \\\"+\\\", RowBox[{\\\"10\\\", \\\" \\\", SuperscriptBox[\\\"w\\\", \\\"2\
\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SuperscriptBox[\\\"w\\\", \
\\\"4\\\"]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", \\\"w\\\", \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"-\\\", \\\"1\
\\\"}], \\\"+\\\", \\\"w\\\"}], RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}]], \
\\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\" \\\", \\\"w\\\"}], \
RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"w\\\"}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SuperscriptBox[\\\"w\\\", \\\"2\\\"]}], \\\"-\\\", SuperscriptBox[\\\"w\
\\\", \\\"3\\\"], \\\"-\\\", FractionBox[RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"w\\\"}]], \\\"+\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\" \\\", \\\"w\\\"}], RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"w\\\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"w\\\", \\\"2\\\"]}], RowBox[{\\\"1\
\\\", \\\"+\\\", \\\"w\\\"}]], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"w\\\", \\\"3\\\"]}], RowBox[{\\\"1\
\\\", \\\"+\\\", \\\"w\\\"}]]}], \\\")\\\"}]}]]\\) simplified to \
\\!\\(\\*RowBox[{\\\"ComplexInfinity\\\"}]\\).\"",2,1158,183,
   25804283777811994255,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.921141396123727*^9, 3.921141403900394*^9}, {
   3.9211414537879677`*^9, 3.9211414768549623`*^9}, {3.921141536876678*^9, 
   3.9211415675175037`*^9}, 3.921142829641376*^9, {3.9211442625997677`*^9, 
   3.921144292017001*^9}, 3.921144375313532*^9, 3.921144430315487*^9, 
   3.9211445156687613`*^9, {3.921144759391183*^9, 3.921144788843021*^9}, 
   3.921144823654604*^9, 3.921144905753058*^9},
 CellLabel->
  "During evaluation of \
In[1140]:=",ExpressionUUID->"9f6a10f6-6288-4c65-8e59-2a8583ed31dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", "ComplexInfinity"}], ",", 
   RowBox[{"X3", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "w"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["w", "2"]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["w", "2"]}], ")"}], "2"]}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449057623873`*^9},
 CellLabel->
  "Out[1158]=",ExpressionUUID->"1c41fa17-85ba-47eb-a12b-26e9878802c5"],

Cell[BoxData[
 TemplateBox[{
  "Simplify","infd",
   "\"Expression \
\\!\\(\\*FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \
\\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"3\\\", \\\"+\\\", SuperscriptBox[\\\"w\\\", \\\
\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
FractionBox[SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\"2\\\"]]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"-\\\", \\\"w\\\", \\\"-\\\", \
FractionBox[SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\"2\\\"]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
\\\"w\\\"}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"w\\\"}], \\\")\\\"}], \\\"2\\\"]]}], \\\")\\\"}]}], RowBox[{\\\"2\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"w\\\", \\\"2\\\"]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"w\\\"}], \\\"-\\\", SuperscriptBox[\\\"w\\\", \\\"2\\\"], \
\\\"+\\\", FractionBox[SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \
\\\"2\\\"], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"w\\\"}], \\\")\\\"}], \\\"2\\\"]], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\
\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
\\\"w\\\"}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"w\\\"}], \\\")\\\"}], \\\"2\\\"]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"w\\\", \\\"2\\\"]}], SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\
\"}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"w\\\"}], \\\"-\\\", \
RowBox[{\\\"3\\\", \\\" \\\", SuperscriptBox[\\\"w\\\", \\\"2\\\"]}], \\\"-\\\
\", SuperscriptBox[\\\"w\\\", \\\"3\\\"], \\\"-\\\", \
FractionBox[SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\"2\\\"]], \\\"+\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
\\\"w\\\"}], SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
\\\"w\\\"}], \\\")\\\"}], \\\"2\\\"]], \\\"-\\\", FractionBox[RowBox[{\\\"3\\\
\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[\\\"w\\\", \\\"2\\\"]}], SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \\\"2\\\"]], \
\\\"+\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \\\"w\\\"}], \\\")\\\"}], \
\\\"2\\\"], \\\" \\\", SuperscriptBox[\\\"w\\\", \\\"3\\\"]}], \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \\\"w\\\"}], \
\\\")\\\"}], \\\"2\\\"]]}], \\\")\\\"}]}]]\\) simplified to \\!\\(\\*RowBox[{\
\\\"ComplexInfinity\\\"}]\\).\"",2,1159,184,25804283777811994255,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.921141396123727*^9, 3.921141403900394*^9}, {
   3.9211414537879677`*^9, 3.9211414768549623`*^9}, {3.921141536876678*^9, 
   3.9211415675175037`*^9}, 3.921142829641376*^9, {3.9211442625997677`*^9, 
   3.921144292017001*^9}, 3.921144375313532*^9, 3.921144430315487*^9, 
   3.9211445156687613`*^9, {3.921144759391183*^9, 3.921144788843021*^9}, 
   3.921144823654604*^9, 3.9211449057651367`*^9},
 CellLabel->
  "During evaluation of \
In[1140]:=",ExpressionUUID->"5c859ee0-0773-4469-9ddb-af78e956c77a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["w", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}], "2"]]}], ",", 
   RowBox[{"X3", "\[Rule]", "ComplexInfinity"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449057795563`*^9},
 CellLabel->
  "Out[1159]=",ExpressionUUID->"d5867048-76f0-4cd3-8e8a-4941b6af2ddd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", "1"}], ",", 
   RowBox[{"X3", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905782351*^9},
 CellLabel->
  "Out[1160]=",ExpressionUUID->"d155afbd-2981-45dc-a212-1341a56a9aec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", 
    FractionBox[
     RowBox[{"32", " ", 
      SuperscriptBox["w", "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["w", "6"]}]}], ")"}]}]]}], ",", 
   RowBox[{"X3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}]}], 
     RowBox[{"1", "+", 
      RowBox[{"21", " ", 
       SuperscriptBox["w", "2"]}], "+", 
      RowBox[{"35", " ", 
       SuperscriptBox["w", "4"]}], "+", 
      RowBox[{"7", " ", 
       SuperscriptBox["w", "6"]}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449057859573`*^9},
 CellLabel->
  "Out[1161]=",ExpressionUUID->"e57ffd42-d0a0-4f9e-93f5-9dfe3abcb80f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"X1", "\[Rule]", "1"}], ",", 
   RowBox[{"X2", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", 
        SuperscriptBox["w", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"35", " ", 
         SuperscriptBox["w", "4"]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["w", "6"]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        SuperscriptBox["w", "4"]}], ")"}]}]]}], ",", 
   RowBox[{"X3", "\[Rule]", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["w", "4"]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["w", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["w", "2"]}], "+", 
        SuperscriptBox["w", "4"]}], ")"}]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.92114490578981*^9},
 CellLabel->
  "Out[1162]=",ExpressionUUID->"40a04630-30a0-4ef2-9240-fc34947d6343"],

Cell[BoxData["\<\"Now let's write in terms of zeta\"\>"], "Print",
 CellChangeTimes->{
  3.918651359355486*^9, {3.9186513922831697`*^9, 3.9186514026291447`*^9}, 
   3.91865147445714*^9, 3.9186518872010813`*^9, 3.918651991947886*^9, {
   3.918652036745187*^9, 3.91865210495509*^9}, {3.918652172198001*^9, 
   3.918652194697806*^9}, {3.9186527165994167`*^9, 3.918652725262246*^9}, 
   3.919247603822009*^9, 3.91924765748706*^9, 3.919247820011211*^9, 
   3.919248036242594*^9, 3.9192481262411118`*^9, 3.919249544626285*^9, 
   3.919252824008567*^9, 3.921141244515267*^9, {3.921141277926013*^9, 
   3.9211413020399103`*^9}, {3.9211413983906803`*^9, 3.921141404077559*^9}, {
   3.921141453990967*^9, 3.921141477060025*^9}, {3.9211415370304956`*^9, 
   3.921141567505604*^9}, 3.921142829628772*^9, {3.9211442628541327`*^9, 
   3.921144292006207*^9}, 3.921144375299741*^9, 3.921144430303376*^9, 
   3.9211445156557913`*^9, {3.921144759377986*^9, 3.921144788734263*^9}, 
   3.9211448236427593`*^9, 3.9211449057933407`*^9},
 CellLabel->
  "During evaluation of \
In[1140]:=",ExpressionUUID->"a0eefdd5-af9d-4691-b469-3396640206f3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"w", "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"1", "+", 
       SuperscriptBox["zeta", "a"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["zeta", "a"]}]]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.921144905795494*^9},
 CellLabel->
  "Out[1164]=",ExpressionUUID->"34067a26-a712-4d99-aec2-dad11b2c754f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"X1", "\[Rule]", "1"}], ",", 
    RowBox[{"X2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["zeta", "a"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["zeta", "a"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["zeta", "a"], "+", 
          SuperscriptBox["zeta", 
           RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["zeta", 
           RowBox[{"a", " ", "k"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["zeta", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "k"}], ")"}]}]]}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["zeta", "a"], "+", 
          SuperscriptBox["zeta", 
           RowBox[{"2", " ", "a"}]], "+", 
          SuperscriptBox["zeta", 
           RowBox[{"3", " ", "a"}]], "+", 
          SuperscriptBox["zeta", 
           RowBox[{"4", " ", "a"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["zeta", "a"], "-", 
          SuperscriptBox["zeta", 
           RowBox[{"a", " ", "k"}]]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["zeta", 
           RowBox[{"a", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "k"}], ")"}]}]]}], ")"}]}]]}]}], ",", 
    RowBox[{"X3", "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["zeta", 
        RowBox[{"2", " ", "a"}]], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["zeta", "a"], "+", 
         SuperscriptBox["zeta", 
          RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["zeta", 
          RowBox[{"a", " ", "k"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["zeta", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "k"}], ")"}]}]]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["zeta", 
          RowBox[{"2", " ", "a"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["zeta", 
           RowBox[{"2", " ", "a"}]]}], "+", 
         SuperscriptBox["zeta", 
          RowBox[{"a", " ", "k"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["zeta", 
          RowBox[{"a", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "k"}], ")"}]}]]}], ")"}]}]]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.918643939029248*^9, 3.918643977759399*^9, {3.918644021998931*^9, 
   3.9186440449867163`*^9}, {3.918644112181872*^9, 3.918644119530466*^9}, {
   3.9186441732915287`*^9, 3.918644184140353*^9}, 3.918644460002438*^9, {
   3.918644514661756*^9, 3.918644530412361*^9}, {3.918647901862533*^9, 
   3.9186479146059523`*^9}, 3.918648197931818*^9, {3.918648280922647*^9, 
   3.918648348649311*^9}, 3.9186484889583483`*^9, 3.918648534246821*^9, 
   3.91864856786257*^9, {3.918648616509561*^9, 3.918648638520393*^9}, 
   3.918648688074312*^9, 3.918648920203238*^9, {3.918649554535695*^9, 
   3.9186495783226423`*^9}, {3.91864985084149*^9, 3.918649898524437*^9}, {
   3.918649956747972*^9, 3.918649993427656*^9}, 3.918650029563225*^9, 
   3.918650195955646*^9, 3.91865081287022*^9, 3.9186513084389563`*^9, 
   3.9186513590833397`*^9, {3.918651392003892*^9, 3.91865140234905*^9}, 
   3.918651474211789*^9, 3.918651886920665*^9, 3.918651991634494*^9, {
   3.9186520364735603`*^9, 3.918652104700919*^9}, {3.918652171924198*^9, 
   3.918652194418146*^9}, {3.918652716167973*^9, 3.918652724975506*^9}, 
   3.919247603410242*^9, 3.9192476572059727`*^9, 3.919247819710148*^9, 
   3.919248035968614*^9, 3.9192481259614573`*^9, 3.919249544314187*^9, 
   3.9192528237006273`*^9, 3.921141244284861*^9, {3.921141277685857*^9, 
   3.921141301782342*^9}, {3.9211413961448174`*^9, 3.92114140392153*^9}, {
   3.9211414538040733`*^9, 3.92114147687077*^9}, {3.921141536873287*^9, 
   3.921141567251349*^9}, 3.921142829376536*^9, {3.9211442625954113`*^9, 
   3.921144291756111*^9}, 3.9211443750530787`*^9, 3.921144430050003*^9, 
   3.921144515405425*^9, {3.921144759132902*^9, 3.921144788579335*^9}, 
   3.92114482338475*^9, 3.9211449058398113`*^9},
 CellLabel->
  "Out[1166]=",ExpressionUUID->"a621f957-ea96-447e-a9e5-4ad9e81cc6ce"]
}, Open  ]],

Cell[TextData[StyleBox["This block supports the calculations of Section 5, \
i.e. we simplify the matrix for the cusps.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.919001242326271*^9, 3.9190012505536757`*^9}, 
   3.919249457593856*^9, {3.921147906845903*^9, 
   3.921147951269362*^9}},ExpressionUUID->"0db3f613-0235-4b59-a340-\
69762830f5e1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unset", "[", 
   RowBox[{"{", 
    RowBox[{"a", ",", "k"}], "}"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"k", "+", "3"}], ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"k", "+", "3"}], ")"}]}], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}]}], "-", "1"}], ")"}]}], " ", "-", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "3", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "3", ")"}]}], "-", "1"}], ")"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "1", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "1", ")"}]}], "-", "1"}], ")"}]}]}], ")"}], "/", 
     "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "6", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "6", ")"}]}], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "3", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "3", ")"}]}], "-", "1"}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "2", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "2", ")"}]}], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "1", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "1", ")"}]}], "-", "1"}], ")"}]}]}], ")"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bk", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"k", "+", "3"}], ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"k", "+", "3"}], ")"}]}], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "2"}], ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "2"}], ")"}]}], "-", "1"}], ")"}]}], " ", "-", 
       " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "3", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "3", ")"}]}], "-", "1"}], ")"}]}], 
       "\[IndentingNewLine]", "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "2", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "2", ")"}]}], "-", "1"}], ")"}]}]}], ")"}], "/", 
     "\[IndentingNewLine]", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "6", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "6", ")"}]}], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "3", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "3", ")"}]}], "-", "1"}], ")"}]}], " ", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "2", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "2", ")"}]}], "-", "1"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "1", ")"}]}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", 
           RowBox[{"(", "1", ")"}]}], "-", "1"}], ")"}]}]}], ")"}]}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"ak", "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"a", "^", "2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["a", "3"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", "k"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", 
        RowBox[{"k", "+", "2"}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", "5"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", 
        RowBox[{"k", "-", "1"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", 
        RowBox[{"k", "+", "3"}]]}], ")"}]}]]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"bk", " ", "-", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "a", "+", 
       RowBox[{"a", "^", "2"}]}], ")"}], "  ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", "k"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", 
        RowBox[{"k", "+", "1"}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["a", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", 
        RowBox[{"k", "-", "2"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["a", 
        RowBox[{"k", "+", "3"}]]}], ")"}]}]]}], "]"}]}], "Input",
 CellChangeTimes->{{3.919001259088472*^9, 3.919001438264915*^9}, {
  3.919001474917193*^9, 3.919001521439138*^9}, {3.919001955682506*^9, 
  3.9190021020325203`*^9}, {3.919002345593855*^9, 3.9190023643418083`*^9}, {
  3.919002433226384*^9, 3.9190024705245113`*^9}, {3.919249477631674*^9, 
  3.919249479963208*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"d06ef610-a7c9-4f97-bdb6-6bb0cecf7591"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.91900134490702*^9, 3.919001390378891*^9}, {
   3.91900142176468*^9, 3.919001448796116*^9}, {3.919001496668405*^9, 
   3.919001523293933*^9}, {3.919002015674158*^9, 3.919002102804902*^9}, {
   3.919002451780686*^9, 3.9190024710102262`*^9}, 3.9192494807172127`*^9, 
   3.919249550701638*^9, 3.9192528300913057`*^9},
 CellLabel->
  "Out[131]=",ExpressionUUID->"d467f4ae-4767-44ea-ac4a-04ad3e3b8810"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.91900134490702*^9, 3.919001390378891*^9}, {
   3.91900142176468*^9, 3.919001448796116*^9}, {3.919001496668405*^9, 
   3.919001523293933*^9}, {3.919002015674158*^9, 3.919002102804902*^9}, {
   3.919002451780686*^9, 3.9190024710102262`*^9}, 3.9192494807172127`*^9, 
   3.919249550701638*^9, 3.919252830093995*^9},
 CellLabel->
  "Out[132]=",ExpressionUUID->"4a4a98f3-58e7-4a8e-8e83-cfc583805220"]
}, Open  ]],

Cell[TextData[StyleBox["Looking at the examples with even n = 2m and cusp for \
c=m.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.91910250144946*^9, 
  3.919102522167165*^9}},ExpressionUUID->"139ce6b2-7be5-4aca-9fd3-\
5deb9b5f104c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"s6321", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "Pi", " ", "I"}], ")"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
      RowBox[{"k", "\[Rule]", "6"}]}], ")"}], "+", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"2", "Pi", " ", "I"}], ")"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
      RowBox[{"k", "\[Rule]", "2"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"%", "-", 
    FractionBox[
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["z", "2"]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "6"]}], ")"}]]}], "]"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"k", " ", "=", " ", 
    RowBox[{"even", " ", "case"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"akeven", "=", 
   RowBox[{"0", "/", "s6321"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bkeven", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"2", "Pi", " ", "I"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"k", "-", "2"}]}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi", " ", "I"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", "2"}]}], ")"}]}], ")"}], "/", "s6321"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"bkeven", "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "6"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "k"]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["z", "2"], 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"k", "-", "2"}]]}], ")"}]}]]}], "]"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"bkeven", "=", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "k"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["z", "2"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", 
         RowBox[{"k", "-", "2"}]]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"k", " ", "=", " ", 
    RowBox[{"odd", " ", "case"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"akodd", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi", " ", "I"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"k", "+", "3"}]}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi", " ", "I"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"k", "-", "1"}]}]}], ")"}]}], ")"}], "/", "s6321"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"akodd", " ", "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"k", "-", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "6"]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"k", "-", "1"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"k", "+", "3"}]]}], ")"}]}]]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"akodd", " ", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["z", 
      RowBox[{"k", "-", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "6"]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"k", "-", "1"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"k", "+", "3"}]]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bkodd", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi", " ", "I"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"k", "+", "3"}]}]}], ")"}], "-", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi", " ", "I"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", "2"}]}], ")"}]}], ")"}], "/", "s6321"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"bkodd", "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "6"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", 
         RowBox[{"k", "+", "1"}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["z", 
         RowBox[{"k", "+", "3"}]]}], ")"}]}]]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bkodd", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "6"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"k", "+", "1"}]]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"k", "+", "3"}]]}], ")"}]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conic", " ", "=", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"c1", ",", "c2", ",", "c3", ",", "c4", ",", "c5", ",", "c6"}], 
     "}"}], ".", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "^", "2"}], ",", 
      RowBox[{"x2", "^", "2"}], ",", 
      RowBox[{"x3", "^", "2"}], ",", 
      RowBox[{"x1", " ", "x2"}], ",", " ", 
      RowBox[{"x2", " ", "x3"}], ",", " ", 
      RowBox[{"x1", " ", "x3"}]}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"0", "\[Equal]", " ", 
      RowBox[{"(", 
       RowBox[{"Conic", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", "1"}], ",", 
          RowBox[{"x2", "\[Rule]", "akodd"}], ",", 
          RowBox[{"x3", "\[Rule]", "bkodd"}]}], "}"}]}], ")"}]}], "/.", 
     RowBox[{"k", "\[Rule]", "l"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"l", ",", "2", ",", "6"}], "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Conicanswer", "=", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}], "^", "2"}], "Conic"}], "/.", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"c3", "\[Equal]", "1"}], "}"}], ",", "%"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "c1", ",", "c2", ",", "c3", ",", "c4", ",", "c5", ",", "c6"}], 
         "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"Conicanswer", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "\[Rule]", "1"}], ",", 
      RowBox[{"x2", "\[Rule]", "akodd"}], ",", 
      RowBox[{"x3", "\[Rule]", "bkodd"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Yes", ",", " ", 
    RowBox[{
    "all", " ", "even", " ", "k", " ", "points", " ", "lie", " ", "on", " ", 
     "this", " ", "conic"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Let", "'"}], "s", " ", "now", " ", "make", " ", "the", " ", 
       "change", " ", "of", " ", "variables", " ", "to", " ", "have", " ", 
       "the", " ", "conic", " ", 
       RowBox[{"y1", "^", "2"}]}], "+", 
      RowBox[{"y2", "^", "2"}], "-", 
      RowBox[{"y3", "^", "2"}]}], " ", "=", " ", 
     RowBox[{
      RowBox[{"0", " ", "and", " ", "the", " ", "line", " ", "y3"}], "=", 
      "0"}]}], ",", " ", 
    RowBox[{"as", " ", "in", " ", "Boroczky", " ", "example"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"xtoy", "=", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x1", "\[Equal]", " ", 
          FractionBox[
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "y3"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "y1", " ", "z"}], "+", 
              RowBox[{"y2", " ", "z"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "y1", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"y2", " ", 
               SuperscriptBox["z", "3"]}], "-", 
              RowBox[{"y3", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", "z", "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "z", "+", 
              SuperscriptBox["z", "2"]}], ")"}]}]]}], ",", 
         RowBox[{"x3", "\[Equal]", " ", 
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"y3", "-", 
               RowBox[{"2", " ", "y2", " ", "z"}], "+", 
               RowBox[{"y3", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}]}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "z"}], ")"}], "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["z", "2"]}], ")"}]}]]}]}], ",", 
         RowBox[{"x2", "\[Equal]", " ", "y3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}]}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "This", " ", "is", " ", "now", " ", "recognized", " ", "as", " ", "the", 
    " ", "Boroczky", " ", 
    RowBox[{"example", "."}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eveny", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}], "/.", "xtoy"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", "\[Rule]", " ", "1"}], ",", 
       RowBox[{"x2", "\[Rule]", " ", "akeven"}], ",", 
       RowBox[{"x3", "\[Rule]", " ", "bkeven"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"eveny", "=", 
  RowBox[{"Factor", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["z", 
       RowBox[{"k", "/", "2"}]], "+", 
      SuperscriptBox["z", 
       RowBox[{
        RowBox[{"-", "k"}], "/", "2"}]]}], ")"}], 
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], 
    RowBox[{"eveny", "/", 
     RowBox[{"eveny", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oddy", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{"y1", ",", "y2", ",", "y3"}], "}"}], "/.", "xtoy"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", "\[Rule]", " ", "1"}], ",", 
       RowBox[{"x2", "\[Rule]", " ", "akodd"}], ",", 
       RowBox[{"x3", "\[Rule]", " ", "bkodd"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oddy", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"oddy", "/", 
     RowBox[{"oddy", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.919102529230158*^9, 3.919102601608954*^9}, {
   3.919102986880587*^9, 3.9191030363994007`*^9}, {3.91910307254519*^9, 
   3.919103082590148*^9}, {3.919103327438471*^9, 3.919103461451332*^9}, {
   3.9191035207499523`*^9, 3.919103526766333*^9}, {3.919103602270451*^9, 
   3.919103635908934*^9}, {3.919103954072463*^9, 3.9191039917384233`*^9}, {
   3.919104108165374*^9, 3.919104113407917*^9}, {3.919104184669332*^9, 
   3.9191042006537046`*^9}, {3.91910425069427*^9, 3.91910433731857*^9}, {
   3.919104753033646*^9, 3.9191047810141077`*^9}, {3.919104815044799*^9, 
   3.919105088456244*^9}, {3.919105342438957*^9, 3.919105386930675*^9}, {
   3.919162772883848*^9, 3.919163108973312*^9}, {3.919163283572214*^9, 
   3.919163435072631*^9}, {3.9191634676850224`*^9, 3.919163520430253*^9}, {
   3.919163563762291*^9, 3.919163775191436*^9}, {3.919163811888421*^9, 
   3.9191638196932*^9}, {3.919163993725334*^9, 3.919164042052648*^9}, {
   3.919165154265718*^9, 3.9191651712195787`*^9}, {3.919165227226574*^9, 
   3.919165262945472*^9}, {3.9191653362442913`*^9, 3.9191653759290323`*^9}, {
   3.9191654368078613`*^9, 3.9191655563124313`*^9}, {3.9191661007285833`*^9, 
   3.919166109862927*^9}, {3.9191661552496243`*^9, 3.9191662418736973`*^9}, {
   3.919166671944456*^9, 3.9191666744736834`*^9}, {3.919166766863356*^9, 
   3.919166875558468*^9}, {3.91916710895321*^9, 3.9191671581095867`*^9}, {
   3.9191674535815573`*^9, 3.919167480983444*^9}, {3.919167857564109*^9, 
   3.9191679249713182`*^9}, {3.919167967109592*^9, 3.9191679945867357`*^9}, {
   3.919179543843075*^9, 3.919179714292934*^9}, {3.919179751743717*^9, 
   3.919179983107991*^9}, {3.919180037845035*^9, 3.9191801250297527`*^9}, {
   3.919180164963401*^9, 3.9191802401352587`*^9}, {3.919180270337779*^9, 
   3.919180300589981*^9}, {3.919180337125374*^9, 3.9191803764824877`*^9}, {
   3.919180613295928*^9, 3.919180614080694*^9}, {3.919180660082918*^9, 
   3.9191807315951567`*^9}, {3.919180763615375*^9, 3.9191808246017637`*^9}, {
   3.919180943776094*^9, 3.919180973843246*^9}, {3.919181022830061*^9, 
   3.919181023254315*^9}, {3.919181081323677*^9, 3.919181166570512*^9}, {
   3.919181197155869*^9, 3.919181289438191*^9}, {3.919181351421027*^9, 
   3.9191815032215023`*^9}, {3.919181585008704*^9, 3.919181627055498*^9}, {
   3.919181682862865*^9, 3.919181722709996*^9}, {3.919181754873542*^9, 
   3.919181797162869*^9}, {3.91918184046419*^9, 3.919181849637974*^9}, 
   3.919181901978356*^9, 3.919181939918688*^9, {3.9191830945963783`*^9, 
   3.9191831631747923`*^9}, 3.919183924136716*^9, {3.919183995249477*^9, 
   3.919184011656793*^9}, {3.9191841164669123`*^9, 3.9191841231439342`*^9}, {
   3.9191841936256104`*^9, 3.919184197104579*^9}, {3.919184231317168*^9, 
   3.919184260870151*^9}, {3.9192495950330467`*^9, 3.9192496022578783`*^9}},
 CellLabel->
  "In[1167]:=",ExpressionUUID->"48b1da1b-6473-49ab-b9d8-74c973cc32e9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919102532657979*^9, {3.919102587870802*^9, 3.919102602133016*^9}, 
   3.9191030370658007`*^9, 3.9191030735802813`*^9, {3.919103414808053*^9, 
   3.919103426046954*^9}, 3.9191034623554688`*^9, 3.9191035272610483`*^9, {
   3.9191036053638277`*^9, 3.9191036128712797`*^9}, {3.919103963446815*^9, 
   3.919103992727523*^9}, {3.9191041087522306`*^9, 3.919104111610606*^9}, {
   3.919104252702447*^9, 3.919104338276732*^9}, {3.919104776163872*^9, 
   3.919104781497755*^9}, 3.9191049455310802`*^9, {3.919104983381653*^9, 
   3.919105021663891*^9}, {3.919105063765916*^9, 3.919105089019217*^9}, {
   3.9191053589354877`*^9, 3.919105364064186*^9}, 3.919162943699562*^9, 
   3.919163088644554*^9, {3.919163286874611*^9, 3.919163303830758*^9}, {
   3.919163342037582*^9, 3.9191633488009567`*^9}, {3.91916339995542*^9, 
   3.919163435431203*^9}, 3.919163475814825*^9, 3.919163521066152*^9, {
   3.919163556405492*^9, 3.9191636986643476`*^9}, {3.919163742606737*^9, 
   3.919163775551538*^9}, 3.919164023504361*^9, {3.919165171882904*^9, 
   3.919165176236081*^9}, 3.9191652645124903`*^9, {3.919165369338862*^9, 
   3.9191653763046227`*^9}, {3.919165458736258*^9, 3.919165479136574*^9}, {
   3.9191655124733877`*^9, 3.9191655574351788`*^9}, {3.9191661735845327`*^9, 
   3.9191661836870193`*^9}, {3.919166218371401*^9, 3.919166242702458*^9}, 
   3.9191662733019943`*^9, 3.919166674958131*^9, {3.919166748291873*^9, 
   3.919166767665843*^9}, 3.919166799088737*^9, {3.919166835379745*^9, 
   3.919166876174272*^9}, {3.919167114262352*^9, 3.919167158481814*^9}, {
   3.9191674582400723`*^9, 3.919167474844417*^9}, {3.91916785823482*^9, 
   3.919167925553028*^9}, {3.919167984095783*^9, 3.9191679961097517`*^9}, 
   3.919179635117371*^9, 3.9191797548474627`*^9, 3.919179801590192*^9, {
   3.919179839090529*^9, 3.919179897484899*^9}, {3.9191799304671*^9, 
   3.919179951491096*^9}, 3.9191800004845543`*^9, {3.9191800438071404`*^9, 
   3.9191800555545*^9}, 3.9191801001706953`*^9, 3.919180170876576*^9, {
   3.919180230837001*^9, 3.919180240715638*^9}, {3.919180289916112*^9, 
   3.919180300948732*^9}, {3.9191803378821487`*^9, 3.91918034578426*^9}, 
   3.919180618603139*^9, {3.919180661959241*^9, 3.9191807323755913`*^9}, {
   3.9191808009537363`*^9, 3.9191808495074377`*^9}, {3.919180918511661*^9, 
   3.919180974762021*^9}, 3.919181023869461*^9, 3.919181091015368*^9, {
   3.9191811380799017`*^9, 3.919181167007498*^9}, {3.919181208501495*^9, 
   3.9191812462516203`*^9}, {3.919181280729828*^9, 3.919181289843202*^9}, 
   3.9191813816174593`*^9, {3.9191814895864973`*^9, 3.9191815043896303`*^9}, 
   3.9191816276186132`*^9, {3.919181706211936*^9, 3.9191817233249474`*^9}, {
   3.919181786865616*^9, 3.9191817975635653`*^9}, 3.9191818501106052`*^9, 
   3.919181902647005*^9, 3.919181940396632*^9, 3.919183131705916*^9, {
   3.919183983115643*^9, 3.919184012495605*^9}, {3.9191841185629377`*^9, 
   3.919184124006035*^9}, {3.919184219837387*^9, 3.919184261346539*^9}, 
   3.919249559216242*^9, 3.919252832536949*^9, 3.92115242853176*^9},
 CellLabel->
  "Out[1168]=",ExpressionUUID->"75bb4dd1-b25e-474d-878e-f78432cc4704"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919102532657979*^9, {3.919102587870802*^9, 3.919102602133016*^9}, 
   3.9191030370658007`*^9, 3.9191030735802813`*^9, {3.919103414808053*^9, 
   3.919103426046954*^9}, 3.9191034623554688`*^9, 3.9191035272610483`*^9, {
   3.9191036053638277`*^9, 3.9191036128712797`*^9}, {3.919103963446815*^9, 
   3.919103992727523*^9}, {3.9191041087522306`*^9, 3.919104111610606*^9}, {
   3.919104252702447*^9, 3.919104338276732*^9}, {3.919104776163872*^9, 
   3.919104781497755*^9}, 3.9191049455310802`*^9, {3.919104983381653*^9, 
   3.919105021663891*^9}, {3.919105063765916*^9, 3.919105089019217*^9}, {
   3.9191053589354877`*^9, 3.919105364064186*^9}, 3.919162943699562*^9, 
   3.919163088644554*^9, {3.919163286874611*^9, 3.919163303830758*^9}, {
   3.919163342037582*^9, 3.9191633488009567`*^9}, {3.91916339995542*^9, 
   3.919163435431203*^9}, 3.919163475814825*^9, 3.919163521066152*^9, {
   3.919163556405492*^9, 3.9191636986643476`*^9}, {3.919163742606737*^9, 
   3.919163775551538*^9}, 3.919164023504361*^9, {3.919165171882904*^9, 
   3.919165176236081*^9}, 3.9191652645124903`*^9, {3.919165369338862*^9, 
   3.9191653763046227`*^9}, {3.919165458736258*^9, 3.919165479136574*^9}, {
   3.9191655124733877`*^9, 3.9191655574351788`*^9}, {3.9191661735845327`*^9, 
   3.9191661836870193`*^9}, {3.919166218371401*^9, 3.919166242702458*^9}, 
   3.9191662733019943`*^9, 3.919166674958131*^9, {3.919166748291873*^9, 
   3.919166767665843*^9}, 3.919166799088737*^9, {3.919166835379745*^9, 
   3.919166876174272*^9}, {3.919167114262352*^9, 3.919167158481814*^9}, {
   3.9191674582400723`*^9, 3.919167474844417*^9}, {3.91916785823482*^9, 
   3.919167925553028*^9}, {3.919167984095783*^9, 3.9191679961097517`*^9}, 
   3.919179635117371*^9, 3.9191797548474627`*^9, 3.919179801590192*^9, {
   3.919179839090529*^9, 3.919179897484899*^9}, {3.9191799304671*^9, 
   3.919179951491096*^9}, 3.9191800004845543`*^9, {3.9191800438071404`*^9, 
   3.9191800555545*^9}, 3.9191801001706953`*^9, 3.919180170876576*^9, {
   3.919180230837001*^9, 3.919180240715638*^9}, {3.919180289916112*^9, 
   3.919180300948732*^9}, {3.9191803378821487`*^9, 3.91918034578426*^9}, 
   3.919180618603139*^9, {3.919180661959241*^9, 3.9191807323755913`*^9}, {
   3.9191808009537363`*^9, 3.9191808495074377`*^9}, {3.919180918511661*^9, 
   3.919180974762021*^9}, 3.919181023869461*^9, 3.919181091015368*^9, {
   3.9191811380799017`*^9, 3.919181167007498*^9}, {3.919181208501495*^9, 
   3.9191812462516203`*^9}, {3.919181280729828*^9, 3.919181289843202*^9}, 
   3.9191813816174593`*^9, {3.9191814895864973`*^9, 3.9191815043896303`*^9}, 
   3.9191816276186132`*^9, {3.919181706211936*^9, 3.9191817233249474`*^9}, {
   3.919181786865616*^9, 3.9191817975635653`*^9}, 3.9191818501106052`*^9, 
   3.919181902647005*^9, 3.919181940396632*^9, 3.919183131705916*^9, {
   3.919183983115643*^9, 3.919184012495605*^9}, {3.9191841185629377`*^9, 
   3.919184124006035*^9}, {3.919184219837387*^9, 3.919184261346539*^9}, 
   3.919249559216242*^9, 3.919252832536949*^9, 3.921152428539598*^9},
 CellLabel->
  "Out[1169]=",ExpressionUUID->"e9a733c8-f80e-40e2-a6f0-c4c77118cd28"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919102532657979*^9, {3.919102587870802*^9, 3.919102602133016*^9}, 
   3.9191030370658007`*^9, 3.9191030735802813`*^9, {3.919103414808053*^9, 
   3.919103426046954*^9}, 3.9191034623554688`*^9, 3.9191035272610483`*^9, {
   3.9191036053638277`*^9, 3.9191036128712797`*^9}, {3.919103963446815*^9, 
   3.919103992727523*^9}, {3.9191041087522306`*^9, 3.919104111610606*^9}, {
   3.919104252702447*^9, 3.919104338276732*^9}, {3.919104776163872*^9, 
   3.919104781497755*^9}, 3.9191049455310802`*^9, {3.919104983381653*^9, 
   3.919105021663891*^9}, {3.919105063765916*^9, 3.919105089019217*^9}, {
   3.9191053589354877`*^9, 3.919105364064186*^9}, 3.919162943699562*^9, 
   3.919163088644554*^9, {3.919163286874611*^9, 3.919163303830758*^9}, {
   3.919163342037582*^9, 3.9191633488009567`*^9}, {3.91916339995542*^9, 
   3.919163435431203*^9}, 3.919163475814825*^9, 3.919163521066152*^9, {
   3.919163556405492*^9, 3.9191636986643476`*^9}, {3.919163742606737*^9, 
   3.919163775551538*^9}, 3.919164023504361*^9, {3.919165171882904*^9, 
   3.919165176236081*^9}, 3.9191652645124903`*^9, {3.919165369338862*^9, 
   3.9191653763046227`*^9}, {3.919165458736258*^9, 3.919165479136574*^9}, {
   3.9191655124733877`*^9, 3.9191655574351788`*^9}, {3.9191661735845327`*^9, 
   3.9191661836870193`*^9}, {3.919166218371401*^9, 3.919166242702458*^9}, 
   3.9191662733019943`*^9, 3.919166674958131*^9, {3.919166748291873*^9, 
   3.919166767665843*^9}, 3.919166799088737*^9, {3.919166835379745*^9, 
   3.919166876174272*^9}, {3.919167114262352*^9, 3.919167158481814*^9}, {
   3.9191674582400723`*^9, 3.919167474844417*^9}, {3.91916785823482*^9, 
   3.919167925553028*^9}, {3.919167984095783*^9, 3.9191679961097517`*^9}, 
   3.919179635117371*^9, 3.9191797548474627`*^9, 3.919179801590192*^9, {
   3.919179839090529*^9, 3.919179897484899*^9}, {3.9191799304671*^9, 
   3.919179951491096*^9}, 3.9191800004845543`*^9, {3.9191800438071404`*^9, 
   3.9191800555545*^9}, 3.9191801001706953`*^9, 3.919180170876576*^9, {
   3.919180230837001*^9, 3.919180240715638*^9}, {3.919180289916112*^9, 
   3.919180300948732*^9}, {3.9191803378821487`*^9, 3.91918034578426*^9}, 
   3.919180618603139*^9, {3.919180661959241*^9, 3.9191807323755913`*^9}, {
   3.9191808009537363`*^9, 3.9191808495074377`*^9}, {3.919180918511661*^9, 
   3.919180974762021*^9}, 3.919181023869461*^9, 3.919181091015368*^9, {
   3.9191811380799017`*^9, 3.919181167007498*^9}, {3.919181208501495*^9, 
   3.9191812462516203`*^9}, {3.919181280729828*^9, 3.919181289843202*^9}, 
   3.9191813816174593`*^9, {3.9191814895864973`*^9, 3.9191815043896303`*^9}, 
   3.9191816276186132`*^9, {3.919181706211936*^9, 3.9191817233249474`*^9}, {
   3.919181786865616*^9, 3.9191817975635653`*^9}, 3.9191818501106052`*^9, 
   3.919181902647005*^9, 3.919181940396632*^9, 3.919183131705916*^9, {
   3.919183983115643*^9, 3.919184012495605*^9}, {3.9191841185629377`*^9, 
   3.919184124006035*^9}, {3.919184219837387*^9, 3.919184261346539*^9}, 
   3.919249559216242*^9, 3.919252832536949*^9, 3.921152428544628*^9},
 CellLabel->
  "Out[1171]=",ExpressionUUID->"89257a3e-0e96-4de6-a500-6dd863bc6c8f"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919102532657979*^9, {3.919102587870802*^9, 3.919102602133016*^9}, 
   3.9191030370658007`*^9, 3.9191030735802813`*^9, {3.919103414808053*^9, 
   3.919103426046954*^9}, 3.9191034623554688`*^9, 3.9191035272610483`*^9, {
   3.9191036053638277`*^9, 3.9191036128712797`*^9}, {3.919103963446815*^9, 
   3.919103992727523*^9}, {3.9191041087522306`*^9, 3.919104111610606*^9}, {
   3.919104252702447*^9, 3.919104338276732*^9}, {3.919104776163872*^9, 
   3.919104781497755*^9}, 3.9191049455310802`*^9, {3.919104983381653*^9, 
   3.919105021663891*^9}, {3.919105063765916*^9, 3.919105089019217*^9}, {
   3.9191053589354877`*^9, 3.919105364064186*^9}, 3.919162943699562*^9, 
   3.919163088644554*^9, {3.919163286874611*^9, 3.919163303830758*^9}, {
   3.919163342037582*^9, 3.9191633488009567`*^9}, {3.91916339995542*^9, 
   3.919163435431203*^9}, 3.919163475814825*^9, 3.919163521066152*^9, {
   3.919163556405492*^9, 3.9191636986643476`*^9}, {3.919163742606737*^9, 
   3.919163775551538*^9}, 3.919164023504361*^9, {3.919165171882904*^9, 
   3.919165176236081*^9}, 3.9191652645124903`*^9, {3.919165369338862*^9, 
   3.9191653763046227`*^9}, {3.919165458736258*^9, 3.919165479136574*^9}, {
   3.9191655124733877`*^9, 3.9191655574351788`*^9}, {3.9191661735845327`*^9, 
   3.9191661836870193`*^9}, {3.919166218371401*^9, 3.919166242702458*^9}, 
   3.9191662733019943`*^9, 3.919166674958131*^9, {3.919166748291873*^9, 
   3.919166767665843*^9}, 3.919166799088737*^9, {3.919166835379745*^9, 
   3.919166876174272*^9}, {3.919167114262352*^9, 3.919167158481814*^9}, {
   3.9191674582400723`*^9, 3.919167474844417*^9}, {3.91916785823482*^9, 
   3.919167925553028*^9}, {3.919167984095783*^9, 3.9191679961097517`*^9}, 
   3.919179635117371*^9, 3.9191797548474627`*^9, 3.919179801590192*^9, {
   3.919179839090529*^9, 3.919179897484899*^9}, {3.9191799304671*^9, 
   3.919179951491096*^9}, 3.9191800004845543`*^9, {3.9191800438071404`*^9, 
   3.9191800555545*^9}, 3.9191801001706953`*^9, 3.919180170876576*^9, {
   3.919180230837001*^9, 3.919180240715638*^9}, {3.919180289916112*^9, 
   3.919180300948732*^9}, {3.9191803378821487`*^9, 3.91918034578426*^9}, 
   3.919180618603139*^9, {3.919180661959241*^9, 3.9191807323755913`*^9}, {
   3.9191808009537363`*^9, 3.9191808495074377`*^9}, {3.919180918511661*^9, 
   3.919180974762021*^9}, 3.919181023869461*^9, 3.919181091015368*^9, {
   3.9191811380799017`*^9, 3.919181167007498*^9}, {3.919181208501495*^9, 
   3.9191812462516203`*^9}, {3.919181280729828*^9, 3.919181289843202*^9}, 
   3.9191813816174593`*^9, {3.9191814895864973`*^9, 3.9191815043896303`*^9}, 
   3.9191816276186132`*^9, {3.919181706211936*^9, 3.9191817233249474`*^9}, {
   3.919181786865616*^9, 3.9191817975635653`*^9}, 3.9191818501106052`*^9, 
   3.919181902647005*^9, 3.919181940396632*^9, 3.919183131705916*^9, {
   3.919183983115643*^9, 3.919184012495605*^9}, {3.9191841185629377`*^9, 
   3.919184124006035*^9}, {3.919184219837387*^9, 3.919184261346539*^9}, 
   3.919249559216242*^9, 3.919252832536949*^9, 3.921152428549107*^9},
 CellLabel->
  "Out[1174]=",ExpressionUUID->"cf4da840-4f4c-41df-9838-a506f31661a3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{"x2", "-", "x3"}], ")"}]}], " ", "x3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"z", "+", 
      SuperscriptBox["z", "3"]}], ")"}], "2"]}], "+", 
  RowBox[{
   SuperscriptBox["x1", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["z", "2"], "+", 
      SuperscriptBox["z", "4"]}], ")"}], "2"]}], "-", 
  RowBox[{"x1", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["z", "2"], "+", 
     SuperscriptBox["z", "4"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "x2"}], " ", 
      SuperscriptBox["z", "2"]}], "+", 
     RowBox[{"x3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "2"]}], ")"}], "2"]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.919102532657979*^9, {3.919102587870802*^9, 3.919102602133016*^9}, 
   3.9191030370658007`*^9, 3.9191030735802813`*^9, {3.919103414808053*^9, 
   3.919103426046954*^9}, 3.9191034623554688`*^9, 3.9191035272610483`*^9, {
   3.9191036053638277`*^9, 3.9191036128712797`*^9}, {3.919103963446815*^9, 
   3.919103992727523*^9}, {3.9191041087522306`*^9, 3.919104111610606*^9}, {
   3.919104252702447*^9, 3.919104338276732*^9}, {3.919104776163872*^9, 
   3.919104781497755*^9}, 3.9191049455310802`*^9, {3.919104983381653*^9, 
   3.919105021663891*^9}, {3.919105063765916*^9, 3.919105089019217*^9}, {
   3.9191053589354877`*^9, 3.919105364064186*^9}, 3.919162943699562*^9, 
   3.919163088644554*^9, {3.919163286874611*^9, 3.919163303830758*^9}, {
   3.919163342037582*^9, 3.9191633488009567`*^9}, {3.91916339995542*^9, 
   3.919163435431203*^9}, 3.919163475814825*^9, 3.919163521066152*^9, {
   3.919163556405492*^9, 3.9191636986643476`*^9}, {3.919163742606737*^9, 
   3.919163775551538*^9}, 3.919164023504361*^9, {3.919165171882904*^9, 
   3.919165176236081*^9}, 3.9191652645124903`*^9, {3.919165369338862*^9, 
   3.9191653763046227`*^9}, {3.919165458736258*^9, 3.919165479136574*^9}, {
   3.9191655124733877`*^9, 3.9191655574351788`*^9}, {3.9191661735845327`*^9, 
   3.9191661836870193`*^9}, {3.919166218371401*^9, 3.919166242702458*^9}, 
   3.9191662733019943`*^9, 3.919166674958131*^9, {3.919166748291873*^9, 
   3.919166767665843*^9}, 3.919166799088737*^9, {3.919166835379745*^9, 
   3.919166876174272*^9}, {3.919167114262352*^9, 3.919167158481814*^9}, {
   3.9191674582400723`*^9, 3.919167474844417*^9}, {3.91916785823482*^9, 
   3.919167925553028*^9}, {3.919167984095783*^9, 3.9191679961097517`*^9}, 
   3.919179635117371*^9, 3.9191797548474627`*^9, 3.919179801590192*^9, {
   3.919179839090529*^9, 3.919179897484899*^9}, {3.9191799304671*^9, 
   3.919179951491096*^9}, 3.9191800004845543`*^9, {3.9191800438071404`*^9, 
   3.9191800555545*^9}, 3.9191801001706953`*^9, 3.919180170876576*^9, {
   3.919180230837001*^9, 3.919180240715638*^9}, {3.919180289916112*^9, 
   3.919180300948732*^9}, {3.9191803378821487`*^9, 3.91918034578426*^9}, 
   3.919180618603139*^9, {3.919180661959241*^9, 3.9191807323755913`*^9}, {
   3.9191808009537363`*^9, 3.9191808495074377`*^9}, {3.919180918511661*^9, 
   3.919180974762021*^9}, 3.919181023869461*^9, 3.919181091015368*^9, {
   3.9191811380799017`*^9, 3.919181167007498*^9}, {3.919181208501495*^9, 
   3.9191812462516203`*^9}, {3.919181280729828*^9, 3.919181289843202*^9}, 
   3.9191813816174593`*^9, {3.9191814895864973`*^9, 3.9191815043896303`*^9}, 
   3.9191816276186132`*^9, {3.919181706211936*^9, 3.9191817233249474`*^9}, {
   3.919181786865616*^9, 3.9191817975635653`*^9}, 3.9191818501106052`*^9, 
   3.919181902647005*^9, 3.919181940396632*^9, 3.919183131705916*^9, {
   3.919183983115643*^9, 3.919184012495605*^9}, {3.9191841185629377`*^9, 
   3.919184124006035*^9}, {3.919184219837387*^9, 3.919184261346539*^9}, 
   3.919249559216242*^9, 3.919252832536949*^9, 3.9211524287288017`*^9},
 CellLabel->
  "Out[1181]=",ExpressionUUID->"829218ea-2bef-4b99-b542-45dd24392f3c"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919102532657979*^9, {3.919102587870802*^9, 3.919102602133016*^9}, 
   3.9191030370658007`*^9, 3.9191030735802813`*^9, {3.919103414808053*^9, 
   3.919103426046954*^9}, 3.9191034623554688`*^9, 3.9191035272610483`*^9, {
   3.9191036053638277`*^9, 3.9191036128712797`*^9}, {3.919103963446815*^9, 
   3.919103992727523*^9}, {3.9191041087522306`*^9, 3.919104111610606*^9}, {
   3.919104252702447*^9, 3.919104338276732*^9}, {3.919104776163872*^9, 
   3.919104781497755*^9}, 3.9191049455310802`*^9, {3.919104983381653*^9, 
   3.919105021663891*^9}, {3.919105063765916*^9, 3.919105089019217*^9}, {
   3.9191053589354877`*^9, 3.919105364064186*^9}, 3.919162943699562*^9, 
   3.919163088644554*^9, {3.919163286874611*^9, 3.919163303830758*^9}, {
   3.919163342037582*^9, 3.9191633488009567`*^9}, {3.91916339995542*^9, 
   3.919163435431203*^9}, 3.919163475814825*^9, 3.919163521066152*^9, {
   3.919163556405492*^9, 3.9191636986643476`*^9}, {3.919163742606737*^9, 
   3.919163775551538*^9}, 3.919164023504361*^9, {3.919165171882904*^9, 
   3.919165176236081*^9}, 3.9191652645124903`*^9, {3.919165369338862*^9, 
   3.9191653763046227`*^9}, {3.919165458736258*^9, 3.919165479136574*^9}, {
   3.9191655124733877`*^9, 3.9191655574351788`*^9}, {3.9191661735845327`*^9, 
   3.9191661836870193`*^9}, {3.919166218371401*^9, 3.919166242702458*^9}, 
   3.9191662733019943`*^9, 3.919166674958131*^9, {3.919166748291873*^9, 
   3.919166767665843*^9}, 3.919166799088737*^9, {3.919166835379745*^9, 
   3.919166876174272*^9}, {3.919167114262352*^9, 3.919167158481814*^9}, {
   3.9191674582400723`*^9, 3.919167474844417*^9}, {3.91916785823482*^9, 
   3.919167925553028*^9}, {3.919167984095783*^9, 3.9191679961097517`*^9}, 
   3.919179635117371*^9, 3.9191797548474627`*^9, 3.919179801590192*^9, {
   3.919179839090529*^9, 3.919179897484899*^9}, {3.9191799304671*^9, 
   3.919179951491096*^9}, 3.9191800004845543`*^9, {3.9191800438071404`*^9, 
   3.9191800555545*^9}, 3.9191801001706953`*^9, 3.919180170876576*^9, {
   3.919180230837001*^9, 3.919180240715638*^9}, {3.919180289916112*^9, 
   3.919180300948732*^9}, {3.9191803378821487`*^9, 3.91918034578426*^9}, 
   3.919180618603139*^9, {3.919180661959241*^9, 3.9191807323755913`*^9}, {
   3.9191808009537363`*^9, 3.9191808495074377`*^9}, {3.919180918511661*^9, 
   3.919180974762021*^9}, 3.919181023869461*^9, 3.919181091015368*^9, {
   3.9191811380799017`*^9, 3.919181167007498*^9}, {3.919181208501495*^9, 
   3.9191812462516203`*^9}, {3.919181280729828*^9, 3.919181289843202*^9}, 
   3.9191813816174593`*^9, {3.9191814895864973`*^9, 3.9191815043896303`*^9}, 
   3.9191816276186132`*^9, {3.919181706211936*^9, 3.9191817233249474`*^9}, {
   3.919181786865616*^9, 3.9191817975635653`*^9}, 3.9191818501106052`*^9, 
   3.919181902647005*^9, 3.919181940396632*^9, 3.919183131705916*^9, {
   3.919183983115643*^9, 3.919184012495605*^9}, {3.9191841185629377`*^9, 
   3.919184124006035*^9}, {3.919184219837387*^9, 3.919184261346539*^9}, 
   3.919249559216242*^9, 3.919252832536949*^9, 3.921152428744439*^9},
 CellLabel->
  "Out[1182]=",ExpressionUUID->"fea215e5-73d8-4272-8fc2-5149eddff2d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "k"}], "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["z", "k"]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "k"}], "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", 
       RowBox[{"k", "/", "2"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["z", 
       RowBox[{"k", "/", "2"}]]}], ")"}]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.919102532657979*^9, {3.919102587870802*^9, 3.919102602133016*^9}, 
   3.9191030370658007`*^9, 3.9191030735802813`*^9, {3.919103414808053*^9, 
   3.919103426046954*^9}, 3.9191034623554688`*^9, 3.9191035272610483`*^9, {
   3.9191036053638277`*^9, 3.9191036128712797`*^9}, {3.919103963446815*^9, 
   3.919103992727523*^9}, {3.9191041087522306`*^9, 3.919104111610606*^9}, {
   3.919104252702447*^9, 3.919104338276732*^9}, {3.919104776163872*^9, 
   3.919104781497755*^9}, 3.9191049455310802`*^9, {3.919104983381653*^9, 
   3.919105021663891*^9}, {3.919105063765916*^9, 3.919105089019217*^9}, {
   3.9191053589354877`*^9, 3.919105364064186*^9}, 3.919162943699562*^9, 
   3.919163088644554*^9, {3.919163286874611*^9, 3.919163303830758*^9}, {
   3.919163342037582*^9, 3.9191633488009567`*^9}, {3.91916339995542*^9, 
   3.919163435431203*^9}, 3.919163475814825*^9, 3.919163521066152*^9, {
   3.919163556405492*^9, 3.9191636986643476`*^9}, {3.919163742606737*^9, 
   3.919163775551538*^9}, 3.919164023504361*^9, {3.919165171882904*^9, 
   3.919165176236081*^9}, 3.9191652645124903`*^9, {3.919165369338862*^9, 
   3.9191653763046227`*^9}, {3.919165458736258*^9, 3.919165479136574*^9}, {
   3.9191655124733877`*^9, 3.9191655574351788`*^9}, {3.9191661735845327`*^9, 
   3.9191661836870193`*^9}, {3.919166218371401*^9, 3.919166242702458*^9}, 
   3.9191662733019943`*^9, 3.919166674958131*^9, {3.919166748291873*^9, 
   3.919166767665843*^9}, 3.919166799088737*^9, {3.919166835379745*^9, 
   3.919166876174272*^9}, {3.919167114262352*^9, 3.919167158481814*^9}, {
   3.9191674582400723`*^9, 3.919167474844417*^9}, {3.91916785823482*^9, 
   3.919167925553028*^9}, {3.919167984095783*^9, 3.9191679961097517`*^9}, 
   3.919179635117371*^9, 3.9191797548474627`*^9, 3.919179801590192*^9, {
   3.919179839090529*^9, 3.919179897484899*^9}, {3.9191799304671*^9, 
   3.919179951491096*^9}, 3.9191800004845543`*^9, {3.9191800438071404`*^9, 
   3.9191800555545*^9}, 3.9191801001706953`*^9, 3.919180170876576*^9, {
   3.919180230837001*^9, 3.919180240715638*^9}, {3.919180289916112*^9, 
   3.919180300948732*^9}, {3.9191803378821487`*^9, 3.91918034578426*^9}, 
   3.919180618603139*^9, {3.919180661959241*^9, 3.9191807323755913`*^9}, {
   3.9191808009537363`*^9, 3.9191808495074377`*^9}, {3.919180918511661*^9, 
   3.919180974762021*^9}, 3.919181023869461*^9, 3.919181091015368*^9, {
   3.9191811380799017`*^9, 3.919181167007498*^9}, {3.919181208501495*^9, 
   3.9191812462516203`*^9}, {3.919181280729828*^9, 3.919181289843202*^9}, 
   3.9191813816174593`*^9, {3.9191814895864973`*^9, 3.9191815043896303`*^9}, 
   3.9191816276186132`*^9, {3.919181706211936*^9, 3.9191817233249474`*^9}, {
   3.919181786865616*^9, 3.9191817975635653`*^9}, 3.9191818501106052`*^9, 
   3.919181902647005*^9, 3.919181940396632*^9, 3.919183131705916*^9, {
   3.919183983115643*^9, 3.919184012495605*^9}, {3.9191841185629377`*^9, 
   3.919184124006035*^9}, {3.919184219837387*^9, 3.919184261346539*^9}, 
   3.919249559216242*^9, 3.919252832536949*^9, 3.9211524287823687`*^9},
 CellLabel->
  "Out[1185]=",ExpressionUUID->"35408e7a-664a-498e-9e5d-b5ff77e3f381"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
    SuperscriptBox["z", 
     RowBox[{"-", "k"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["z", 
       RowBox[{"2", " ", "k"}]]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    SuperscriptBox["z", 
     RowBox[{"-", "k"}]], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["z", 
       RowBox[{"2", " ", "k"}]]}], ")"}]}], ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.919102532657979*^9, {3.919102587870802*^9, 3.919102602133016*^9}, 
   3.9191030370658007`*^9, 3.9191030735802813`*^9, {3.919103414808053*^9, 
   3.919103426046954*^9}, 3.9191034623554688`*^9, 3.9191035272610483`*^9, {
   3.9191036053638277`*^9, 3.9191036128712797`*^9}, {3.919103963446815*^9, 
   3.919103992727523*^9}, {3.9191041087522306`*^9, 3.919104111610606*^9}, {
   3.919104252702447*^9, 3.919104338276732*^9}, {3.919104776163872*^9, 
   3.919104781497755*^9}, 3.9191049455310802`*^9, {3.919104983381653*^9, 
   3.919105021663891*^9}, {3.919105063765916*^9, 3.919105089019217*^9}, {
   3.9191053589354877`*^9, 3.919105364064186*^9}, 3.919162943699562*^9, 
   3.919163088644554*^9, {3.919163286874611*^9, 3.919163303830758*^9}, {
   3.919163342037582*^9, 3.9191633488009567`*^9}, {3.91916339995542*^9, 
   3.919163435431203*^9}, 3.919163475814825*^9, 3.919163521066152*^9, {
   3.919163556405492*^9, 3.9191636986643476`*^9}, {3.919163742606737*^9, 
   3.919163775551538*^9}, 3.919164023504361*^9, {3.919165171882904*^9, 
   3.919165176236081*^9}, 3.9191652645124903`*^9, {3.919165369338862*^9, 
   3.9191653763046227`*^9}, {3.919165458736258*^9, 3.919165479136574*^9}, {
   3.9191655124733877`*^9, 3.9191655574351788`*^9}, {3.9191661735845327`*^9, 
   3.9191661836870193`*^9}, {3.919166218371401*^9, 3.919166242702458*^9}, 
   3.9191662733019943`*^9, 3.919166674958131*^9, {3.919166748291873*^9, 
   3.919166767665843*^9}, 3.919166799088737*^9, {3.919166835379745*^9, 
   3.919166876174272*^9}, {3.919167114262352*^9, 3.919167158481814*^9}, {
   3.9191674582400723`*^9, 3.919167474844417*^9}, {3.91916785823482*^9, 
   3.919167925553028*^9}, {3.919167984095783*^9, 3.9191679961097517`*^9}, 
   3.919179635117371*^9, 3.9191797548474627`*^9, 3.919179801590192*^9, {
   3.919179839090529*^9, 3.919179897484899*^9}, {3.9191799304671*^9, 
   3.919179951491096*^9}, 3.9191800004845543`*^9, {3.9191800438071404`*^9, 
   3.9191800555545*^9}, 3.9191801001706953`*^9, 3.919180170876576*^9, {
   3.919180230837001*^9, 3.919180240715638*^9}, {3.919180289916112*^9, 
   3.919180300948732*^9}, {3.9191803378821487`*^9, 3.91918034578426*^9}, 
   3.919180618603139*^9, {3.919180661959241*^9, 3.9191807323755913`*^9}, {
   3.9191808009537363`*^9, 3.9191808495074377`*^9}, {3.919180918511661*^9, 
   3.919180974762021*^9}, 3.919181023869461*^9, 3.919181091015368*^9, {
   3.9191811380799017`*^9, 3.919181167007498*^9}, {3.919181208501495*^9, 
   3.9191812462516203`*^9}, {3.919181280729828*^9, 3.919181289843202*^9}, 
   3.9191813816174593`*^9, {3.9191814895864973`*^9, 3.9191815043896303`*^9}, 
   3.9191816276186132`*^9, {3.919181706211936*^9, 3.9191817233249474`*^9}, {
   3.919181786865616*^9, 3.9191817975635653`*^9}, 3.9191818501106052`*^9, 
   3.919181902647005*^9, 3.919181940396632*^9, 3.919183131705916*^9, {
   3.919183983115643*^9, 3.919184012495605*^9}, {3.9191841185629377`*^9, 
   3.919184124006035*^9}, {3.919184219837387*^9, 3.919184261346539*^9}, 
   3.919249559216242*^9, 3.919252832536949*^9, 3.921152428788459*^9},
 CellLabel->
  "Out[1187]=",ExpressionUUID->"9f272c51-092c-49d9-beb3-b83bcc6f96d3"]
}, Open  ]],

Cell[TextData[StyleBox["Looking at the examples with n = 3m and cusp for c=m.",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.919183953137814*^9, 
  3.9191839581611757`*^9}},ExpressionUUID->"1c7596ca-7b43-42c5-8258-\
11576159e0e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"computing", " ", "s_", "6"}], "-", 
    RowBox[{"s_", "3"}], "-", 
    RowBox[{"s_", "2"}], "-", 
    RowBox[{"s_", "1"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s6321", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "Pi", " ", "I"}], ")"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", "6"}]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"2", "Pi", " ", "I"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
        RowBox[{"k", "\[Rule]", "3"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"s6321", "-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
       SuperscriptBox["z", "3"]}], 
      RowBox[{"1", "-", 
       SuperscriptBox["z", "6"]}]]}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"computing", " ", "k"}], " ", "=", " ", 
     RowBox[{"0", " ", "mod", " ", "3", " ", "case"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<0mod3\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ak0mod3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"k", "\[Rule]", 
           RowBox[{"k", "+", "3"}]}]}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"k", "\[Rule]", "3"}]}], ")"}]}], ")"}], "/", "s6321"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"ak0mod3", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", "3"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", "k"]}], ")"}]}], 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"3", "+", "k"}]]}]]}], " ", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bk0mod3", "=", "ak0mod3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"line0mod3", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"(", 
         RowBox[{"line0mod3", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x1", "\[Rule]", "1"}], ",", 
            RowBox[{"x2", "\[Rule]", "ak0mod3"}], ",", 
            RowBox[{"x3", "\[Rule]", "bk0mod3"}]}], "}"}]}], ")"}]}], "/.", 
       RowBox[{"k", "\[Rule]", "l"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"line0mod3answer", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"line0mod3", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"c3", "\[Equal]", "1"}], "}"}], ",", "%"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"computing", " ", "k"}], " ", "=", " ", 
     RowBox[{"1", " ", "mod", " ", "3", " ", "case"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<1mod3\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ak1mod3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"2", "Pi", " ", "I"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"k", "\[Rule]", 
           RowBox[{"k", "-", "1"}]}]}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"k", "\[Rule]", "3"}]}], ")"}]}], ")"}], "/", "s6321"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"ak1mod3", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", 
          RowBox[{"-", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", 
          RowBox[{"k", "+", "2"}]]}], ")"}]}], 
      RowBox[{" ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", 
          RowBox[{"k", "-", "1"}]]}], ")"}]}]]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bk1mod3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"2", "Pi", " ", "I"}], ")"}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"k", "\[Rule]", "3"}]}], ")"}]}], ")"}], "/", "s6321"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"bk1mod3", "-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z", "3"]}], ")"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"line1mod3", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"(", 
         RowBox[{"line1mod3", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x1", "\[Rule]", "1"}], ",", 
            RowBox[{"x2", "\[Rule]", "ak1mod3"}], ",", 
            RowBox[{"x3", "\[Rule]", "bk1mod3"}]}], "}"}]}], ")"}]}], "/.", 
       RowBox[{"k", "\[Rule]", "l"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "2", ",", "4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"line1mod3answer", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"line1mod3", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"c3", "\[Equal]", "1"}], "}"}], ",", "%"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"computing", " ", "k"}], " ", "=", " ", 
     RowBox[{"2", " ", "mod", " ", "3", " ", "case"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<2mod3\>\"", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ak2mod3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "/", "2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"2", "Pi", " ", "I"}], ")"}]}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"k", "\[Rule]", "3"}]}], ")"}]}], ")"}], "/", "s6321"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"ak2mod3", "-", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        SuperscriptBox["z", "3"]]}], ")"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bk2mod3", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{"2", "Pi", " ", "I"}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"k", "\[Rule]", 
           RowBox[{"k", "-", "2"}]}]}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "Pi", " ", "I"}], ")"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}]}], "/.", 
          RowBox[{"k", "\[Rule]", "3"}]}], ")"}]}], ")"}], "/", "s6321"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"bk2mod3", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["z", 
          RowBox[{"-", "3"}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["z", 
          RowBox[{"1", "+", "k"}]]}], ")"}]}], 
      RowBox[{"1", "-", 
       SuperscriptBox["z", 
        RowBox[{"k", "-", "2"}]]}]]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"line2mod3", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}], ".", 
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"0", "\[Equal]", " ", 
        RowBox[{"(", 
         RowBox[{"line2mod3", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x1", "\[Rule]", "1"}], ",", 
            RowBox[{"x2", "\[Rule]", "ak2mod3"}], ",", 
            RowBox[{"x3", "\[Rule]", "bk2mod3"}]}], "}"}]}], ")"}]}], "/.", 
       RowBox[{"k", "\[Rule]", "l"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "3", ",", "5"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"line2mod3answer", "=", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"line2mod3", "/.", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"c2", "\[Equal]", "1"}], "}"}], ",", "%"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q12", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], "/.", " ", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Equal]", "1"}], ",", 
          RowBox[{"0", "\[Equal]", " ", "line1mod3answer"}], ",", 
          RowBox[{"0", "\[Equal]", " ", "line2mod3answer"}]}], "}"}], "]"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q02", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], "/.", " ", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Equal]", "1"}], ",", " ", 
          RowBox[{"0", "\[Equal]", " ", "line0mod3answer"}], ",", 
          RowBox[{"0", "\[Equal]", " ", "line2mod3answer"}]}], "}"}], "]"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q01", " ", "=", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"x1", ",", "x2", ",", "x3"}], "}"}], "/.", " ", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Equal]", "1"}], ",", 
          RowBox[{"0", "\[Equal]", " ", "line1mod3answer"}], ",", 
          RowBox[{"0", "\[Equal]", " ", "line0mod3answer"}]}], "}"}], "]"}], 
       "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "and", " ", "now", " ", "we", " ", "get", " ", "the", " ", "Ceva", " ", 
     "arrangement"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "ak2mod3", ",", "bk2mod3"}], "}"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"{", 
        RowBox[{"q12", ",", "q02", ",", "q01"}], "}"}], "]"}]}], "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "/", 
     RowBox[{"%", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "ak0mod3", ",", "bk0mod3"}], "}"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"{", 
        RowBox[{"q12", ",", "q02", ",", "q01"}], "}"}], "]"}]}], "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "/", 
     RowBox[{"%", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "ak1mod3", ",", "bk1mod3"}], "}"}], ".", 
      RowBox[{"Inverse", "[", 
       RowBox[{"{", 
        RowBox[{"q12", ",", "q02", ",", "q01"}], "}"}], "]"}]}], "]"}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"%", "/", 
     RowBox[{"%", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.919189828781618*^9, 3.919189955263112*^9}, {
   3.919189990215481*^9, 3.9191900505340767`*^9}, {3.9191900884880543`*^9, 
   3.9191901027104263`*^9}, {3.919190282434387*^9, 3.9191902977829638`*^9}, {
   3.919190369405651*^9, 3.919190410274523*^9}, {3.919190489178995*^9, 
   3.919190491966454*^9}, {3.91919057737626*^9, 3.919190606753454*^9}, {
   3.919190722572425*^9, 3.9191907425575323`*^9}, {3.919190852235023*^9, 
   3.9191909233507566`*^9}, {3.919191145068728*^9, 3.919191325997373*^9}, {
   3.919191542554204*^9, 3.9191916050675383`*^9}, {3.919192071592381*^9, 
   3.919192219609742*^9}, {3.919192338810645*^9, 3.919192389394899*^9}, {
   3.919192510344776*^9, 3.9191925152774897`*^9}, {3.919249633139572*^9, 
   3.919249678847217*^9}, {3.919249711491458*^9, 3.91924975955492*^9}, {
   3.919249793950864*^9, 3.919249987269693*^9}, 3.919250018178978*^9, {
   3.919250054501204*^9, 3.919250090155994*^9}, {3.919250120966291*^9, 
   3.9192505275590267`*^9}, {3.919250590218751*^9, 3.919250596775416*^9}, {
   3.919250781727247*^9, 3.919250782497696*^9}, {3.919251179308942*^9, 
   3.919251262782258*^9}, {3.9192514645526648`*^9, 3.919251478477068*^9}, {
   3.9192515733256397`*^9, 3.919251582767438*^9}, {3.919251635184873*^9, 
   3.919251642207049*^9}, {3.9192516790463867`*^9, 3.919251683779038*^9}, {
   3.919251812361072*^9, 3.919251814217594*^9}, {3.919252110391012*^9, 
   3.919252307533764*^9}, {3.9192523779357653`*^9, 3.9192524269704523`*^9}, {
   3.919252500917549*^9, 3.919252519504198*^9}, {3.9211565238060217`*^9, 
   3.921156536192133*^9}},
 CellLabel->
  "In[1237]:=",ExpressionUUID->"1bcce6f6-e095-4811-97a3-323c498fe1db"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.921156536735564*^9},
 CellLabel->
  "Out[1238]=",ExpressionUUID->"f896501f-cbb2-42b3-bbb9-343e02c8a0db"],

Cell[BoxData["\<\"0mod3\"\>"], "Print",
 CellChangeTimes->{3.9211565367451277`*^9},
 CellLabel->
  "During evaluation of \
In[1237]:=",ExpressionUUID->"71642824-6f67-4e8a-9c55-a3db2693f0bc"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.921156536748588*^9},
 CellLabel->
  "Out[1241]=",ExpressionUUID->"96a955c8-765c-4262-b6a7-0e470b7ff912"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "x2"}], "+", "x3"}]], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.921156536779793*^9},
 CellLabel->
  "Out[1245]=",ExpressionUUID->"d2162028-80db-4c0d-84da-6be6407c3581"],

Cell[BoxData["\<\"1mod3\"\>"], "Print",
 CellChangeTimes->{3.921156536783577*^9},
 CellLabel->
  "During evaluation of \
In[1237]:=",ExpressionUUID->"37849ca4-b738-4536-b6bd-de0cc6217f85"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.921156536786202*^9},
 CellLabel->
  "Out[1248]=",ExpressionUUID->"678ca42e-03d0-455c-be16-7b74af438001"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.92115653679088*^9},
 CellLabel->
  "Out[1250]=",ExpressionUUID->"7ac5ce2e-23b3-4b48-9bf0-ec61d531222c"],

Cell[BoxData[
 RowBox[{"x3", "-", 
  RowBox[{"x1", " ", 
   RowBox[{"(", 
    RowBox[{"1", "+", 
     SuperscriptBox["z", "3"]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.921156536796891*^9},
 CellLabel->
  "Out[1253]=",ExpressionUUID->"d4e577db-21df-4b09-b558-b540ae23c221"],

Cell[BoxData["\<\"2mod3\"\>"], "Print",
 CellChangeTimes->{3.921156536801317*^9},
 CellLabel->
  "During evaluation of \
In[1237]:=",ExpressionUUID->"3ced214e-caed-40a4-94f2-3f2bce21f390"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.921156536803969*^9},
 CellLabel->
  "Out[1256]=",ExpressionUUID->"409a1cf0-e00d-4b11-82b2-87f5be3da471"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.9211565368072863`*^9},
 CellLabel->
  "Out[1258]=",ExpressionUUID->"283610e1-3835-4bce-9b05-26c0e22245cc"],

Cell[BoxData[
 RowBox[{"x2", "+", 
  RowBox[{"x1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "-", 
     FractionBox["1", 
      SuperscriptBox["z", "3"]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.92115653681161*^9},
 CellLabel->
  "Out[1261]=",ExpressionUUID->"ecd739c5-0118-4b50-b926-052a47aabd8d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{"-", 
    SuperscriptBox["z", 
     RowBox[{"2", "-", "k"}]]}], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.921156536858086*^9},
 CellLabel->
  "Out[1266]=",ExpressionUUID->"569c61b4-ba53-40e3-95e1-5d3689fa8a63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   RowBox[{"-", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "3"}], "-", "k"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.921156536861352*^9},
 CellLabel->
  "Out[1268]=",ExpressionUUID->"a0dedc60-9414-4036-8f83-8c7b6b5da945"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z", 
     RowBox[{"1", "-", "k"}]]}], ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.919189905504674*^9, 3.919189917926064*^9}, {
   3.919190019618195*^9, 3.919190054002042*^9}, {3.919190099528349*^9, 
   3.9191901031375427`*^9}, {3.9191903857146063`*^9, 3.919190410814787*^9}, 
   3.919190493045423*^9, {3.919190858610999*^9, 3.919190923790461*^9}, 
   3.919191233897257*^9, {3.919191306426269*^9, 3.919191329948441*^9}, 
   3.919191509950037*^9, {3.9191915434103403`*^9, 3.919191573644203*^9}, {
   3.91919208694381*^9, 3.9191921031119223`*^9}, {3.9191921691325903`*^9, 
   3.919192220039186*^9}, {3.919192358465392*^9, 3.9191923896574087`*^9}, 
   3.919249621671973*^9, 3.919249679651434*^9, 3.919249714340303*^9, 
   3.919249760062813*^9, 3.9192498075991573`*^9, 3.9192500909767036`*^9, {
   3.9192501276073303`*^9, 3.919250151802432*^9}, {3.919250181954897*^9, 
   3.919250197523069*^9}, {3.919250230868189*^9, 3.919250248957643*^9}, 
   3.919250355074998*^9, {3.919250394721953*^9, 3.919250441153735*^9}, {
   3.919250482475464*^9, 3.919250530018921*^9}, 3.919250598864917*^9, 
   3.9192507829172277`*^9, {3.919251466188056*^9, 3.919251479286673*^9}, 
   3.919251585658934*^9, 3.919251626176201*^9, {3.91925168451117*^9, 
   3.9192516884038267`*^9}, 3.919251814900132*^9, {3.919252111724278*^9, 
   3.9192522853257627`*^9}, {3.919252349568576*^9, 3.919252427658255*^9}, {
   3.919252503967704*^9, 3.91925251355212*^9}, 3.9192528350072193`*^9, 
   3.9211524502503233`*^9, 3.9211565368645277`*^9},
 CellLabel->
  "Out[1270]=",ExpressionUUID->"64550d5c-657a-4e65-b8ad-412270e40e62"]
}, Open  ]],

Cell[TextData[StyleBox["Looking at the examples with n = 4m and cusp for c=m.\
\na_k = \\frac {s_5-2s_3+s_1}{ s_{k+2}-s_k + s_1-s_3 },\nb_k= \\frac \
{s_4-2s_3+s_2}{s_{k+1}-s_k + s_2-s_3 }",
 FontSize->18,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.919500286822135*^9, 3.919500289957778*^9}, {
   3.91950037088039*^9, 3.919500371200807*^9}, {3.919500800245924*^9, 
   3.91950081482288*^9}, 
   3.919503686302188*^9},ExpressionUUID->"6ee24fcc-5dd8-440c-a5f9-\
c29ed0e227d3"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unset", "[", "k", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"numa", "=", 
  RowBox[{"2", " ", "Pi", " ", "I", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "4"}], "\[Minus]", 
       RowBox[{"1", "/", "2"}]}], ")"}], "\[Minus]", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "4"}], "\[Minus]", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "4"}], "\[Minus]", 
       RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numb", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"2", " ", "Pi", " ", "I", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}], "/.", 
         RowBox[{"k", "\[Rule]", "4"}]}], ")"}], "\[Minus]", 
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "/", "4"}], "\[Minus]", 
          RowBox[{"1", "/", "2"}]}], ")"}]}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "/", "4"}], "\[Minus]", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "]"}]}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"k", "=", 
    RowBox[{"0", " ", "mod", " ", "4"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<0mod4\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ak0mod4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"numa", "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I"}], ")"}]}], ")"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{"0", " ", "-", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}], "/.", 
        RowBox[{"k", "\[Rule]", "k"}]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bk0mod4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"numb", "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I"}], ")"}]}], ")"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], " ", "-", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}], "/.", 
        RowBox[{"k", "\[Rule]", "k"}]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line0mod4answer", " ", "=", " ", 
   RowBox[{"x2", " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"z", "^", "4"}]}], ")"}], " ", "x3"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"line0mod4answer", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "\[Rule]", "1"}], ",", 
      RowBox[{"x2", "\[Rule]", "ak0mod4"}], ",", 
      RowBox[{"x3", "\[Rule]", "bk0mod4"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"k", "=", 
    RowBox[{"1", " ", "mod", " ", "4"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<1mod4\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ak1denom", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "Pi", " ", "I"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "4"}], " ", "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "-", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bk1denom", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "Pi", " ", "I"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "/", "4"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "/", "4"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"k", "=", 
    RowBox[{"2", " ", "mod", " ", "4"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<2mod4\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ak2denom", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "Pi", " ", "I"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}], "/.", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"k", "+", "2"}]}]}], ")"}], "-", "0", "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bk2denom", "=", " ", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "Pi", " ", "I"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "/", "4"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], " ", "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "/", "4"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "2"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "/", "4"}], "-", 
         RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], "]"}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"k", "=", 
    RowBox[{"3", " ", "mod", " ", "4"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<3mod4\>\"", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ak3mod4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"numa", "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I"}], ")"}]}], ")"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], ")"}], " ", "-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bk3mod4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"numb", "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi", " ", "I"}], ")"}]}], ")"}], " ", "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", "^", "k"}], "+", "1"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", "^", "k"}], "-", "1"}], ")"}]}], ")"}]}], "/.", 
        RowBox[{"k", "\[Rule]", 
         RowBox[{"k", "+", "1"}]}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{"1", "/", "4"}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "/", "4"}], "-", 
        RowBox[{"1", "/", "2"}]}], ")"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line3mod4answer", " ", "=", " ", 
   RowBox[{"x1", " ", "-", "x2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"line3mod4answer", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"x1", "\[Rule]", "1"}], ",", 
      RowBox[{"x2", "\[Rule]", "ak3mod4"}], ",", 
      RowBox[{"x3", "\[Rule]", "bk3mod4"}]}], "}"}]}], "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"solving", " ", "for", " ", "k"}], "=", 
    RowBox[{"1", " ", "mod", " ", "4"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "\"\<1mod4 revisited\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "/.", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Det", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "ak3mod4", ",", "bk3mod4"}], "}"}], "/.", 
            RowBox[{"k", "\[Rule]", 
             RowBox[{"-", "k"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"0", ",", "1", ",", "c"}], "}"}]}], "}"}], "]"}], 
        "\[Equal]", "0"}], ",", "c"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "-", 
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["z", 
      RowBox[{"1", "-", "k"}]]}], 
    RowBox[{"1", "-", 
     SuperscriptBox["z", "4"]}]]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ak1mod4", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bk1mod4", "=", 
   FractionBox[
    RowBox[{"1", "-", 
     SuperscriptBox["z", 
      RowBox[{"1", "-", "k"}]]}], 
    RowBox[{"1", "-", 
     SuperscriptBox["z", "4"]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"line2mod4answer", " ", "=", " ", "x1"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"comparing", " ", "to", " ", "Ceva"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", 
   "\"\<Changing coordinates and comparing to Ceva arrangement\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CoordinateChange", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["z", "4"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         SuperscriptBox["z", "8"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "4"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         SuperscriptBox["z", "8"]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox[
        RowBox[{"1", "-", 
         SuperscriptBox["z", "4"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         SuperscriptBox["z", "8"]}]], ",", 
       FractionBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "4"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "4"]}], "-", 
         SuperscriptBox["z", "8"]}]], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "ak3mod4", ",", "bk3mod4"}], "}"}], ".", 
    "CoordinateChange"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "/", 
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "ak0mod4", ",", "bk0mod4"}], "}"}], ".", 
    "CoordinateChange"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "/", 
   RowBox[{"%", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "ak1mod4", ",", "bk1mod4"}], "}"}], ".", 
    "CoordinateChange"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"%", "/", 
   RowBox[{"%", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ".", "CoordinateChange"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.919500296504567*^9, 3.919500332752293*^9}, {
   3.91950039329885*^9, 3.919500404187274*^9}, {3.919500654502719*^9, 
   3.9195007109589*^9}, {3.919500846528131*^9, 3.9195009549960823`*^9}, {
   3.919501049544335*^9, 3.9195010495737553`*^9}, {3.9195016542060747`*^9, 
   3.919501827025079*^9}, {3.919503080353415*^9, 3.9195031711164494`*^9}, {
   3.919503241105465*^9, 3.919503241234314*^9}, {3.919503297732637*^9, 
   3.9195033756539173`*^9}, {3.9195034744990797`*^9, 
   3.9195035505076714`*^9}, {3.919503650225306*^9, 3.919503777225294*^9}, {
   3.91950385475016*^9, 3.919503863800873*^9}, {3.91950468592341*^9, 
   3.9195047897404833`*^9}, {3.919504824817955*^9, 3.91950485852873*^9}, {
   3.919505012587496*^9, 3.9195050411541853`*^9}, 3.9195054750360813`*^9, {
   3.919508334261156*^9, 3.919508353552286*^9}, {3.9195084066800413`*^9, 
   3.9195084294167147`*^9}, {3.919508504249907*^9, 3.9195085446870737`*^9}, {
   3.9195086963829727`*^9, 3.919508746736*^9}, {3.919508834224367*^9, 
   3.919508896873206*^9}, {3.919509132780583*^9, 3.919509281890596*^9}, {
   3.919509541444476*^9, 3.919509641856391*^9}, {3.919509733426977*^9, 
   3.919509797607758*^9}, 3.9195107078646917`*^9, {3.921156617303175*^9, 
   3.921156739024169*^9}, {3.921156776113454*^9, 3.9211567765519953`*^9}, {
   3.921156822655819*^9, 3.9211568228146563`*^9}, {3.921156863440722*^9, 
   3.921157158092004*^9}, {3.921157253009055*^9, 3.92115739469753*^9}, {
   3.921157734330248*^9, 3.921157776171013*^9}, {3.921157812492969*^9, 
   3.921157902880014*^9}},
 CellLabel->
  "In[1801]:=",ExpressionUUID->"e05b3463-ea42-44af-aa9d-b23e81f6108b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905159389*^9},
 CellLabel->
  "Out[1802]=",ExpressionUUID->"7b4260bd-5eef-44d4-99d7-b1638537f336"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["z", "4"]}]]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905164235*^9},
 CellLabel->
  "Out[1803]=",ExpressionUUID->"c58d3d89-dc97-4996-a6dd-973b2531a968"],

Cell[BoxData["\<\"0mod4\"\>"], "Print",
 CellChangeTimes->{
  3.9195083540074053`*^9, 3.919508429730891*^9, 3.919508548743203*^9, 
   3.9195087491259203`*^9, {3.919508854465967*^9, 3.919508860497143*^9}, {
   3.919508890607668*^9, 3.919508897565943*^9}, 3.919509146801601*^9, {
   3.9195091863190804`*^9, 3.91950921537062*^9}, {3.919509258605529*^9, 
   3.919509283145866*^9}, {3.919509611273073*^9, 3.919509643126986*^9}, {
   3.91950973433724*^9, 3.919509762948003*^9}, {3.919509795450848*^9, 
   3.919509798014124*^9}, 3.919510708411086*^9, 3.9211524627980547`*^9, {
   3.921156703435771*^9, 3.9211567395285873`*^9}, 3.921156778446136*^9, 
   3.9211568241796217`*^9, 3.921156865218083*^9, 3.9211569685830917`*^9, 
   3.9211570356308727`*^9, 3.921157103537075*^9, 3.921157260208425*^9, {
   3.921157372597541*^9, 3.921157395417593*^9}, 3.921157736828292*^9, 
   3.921157776976313*^9, {3.921157837248663*^9, 3.921157874283318*^9}, 
   3.921157905168482*^9},
 CellLabel->
  "During evaluation of \
In[1801]:=",ExpressionUUID->"c10f8a06-7b60-415a-aa6d-04bc0a74e6fc"],

Cell[BoxData[
 RowBox[{"1", "-", 
  SuperscriptBox["z", 
   RowBox[{"-", "k"}]]}]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.9211579051716022`*^9},
 CellLabel->
  "Out[1805]=",ExpressionUUID->"dba92aa1-e8b2-4edd-86c4-5c6d1b48b31e"],

Cell[BoxData[
 FractionBox[
  RowBox[{"1", "-", 
   SuperscriptBox["z", 
    RowBox[{"-", "k"}]]}], 
  RowBox[{"1", "-", 
   SuperscriptBox["z", "4"]}]]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905176676*^9},
 CellLabel->
  "Out[1806]=",ExpressionUUID->"0c3d07ec-1559-4fa2-9512-f3dc3c348e9e"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.9211579051812963`*^9},
 CellLabel->
  "Out[1808]=",ExpressionUUID->"2a14f8de-9612-4a1e-a343-c68b91816d8a"],

Cell[BoxData["\<\"1mod4\"\>"], "Print",
 CellChangeTimes->{
  3.9195083540074053`*^9, 3.919508429730891*^9, 3.919508548743203*^9, 
   3.9195087491259203`*^9, {3.919508854465967*^9, 3.919508860497143*^9}, {
   3.919508890607668*^9, 3.919508897565943*^9}, 3.919509146801601*^9, {
   3.9195091863190804`*^9, 3.91950921537062*^9}, {3.919509258605529*^9, 
   3.919509283145866*^9}, {3.919509611273073*^9, 3.919509643126986*^9}, {
   3.91950973433724*^9, 3.919509762948003*^9}, {3.919509795450848*^9, 
   3.919509798014124*^9}, 3.919510708411086*^9, 3.9211524627980547`*^9, {
   3.921156703435771*^9, 3.9211567395285873`*^9}, 3.921156778446136*^9, 
   3.9211568241796217`*^9, 3.921156865218083*^9, 3.9211569685830917`*^9, 
   3.9211570356308727`*^9, 3.921157103537075*^9, 3.921157260208425*^9, {
   3.921157372597541*^9, 3.921157395417593*^9}, 3.921157736828292*^9, 
   3.921157776976313*^9, {3.921157837248663*^9, 3.921157874283318*^9}, 
   3.921157905186583*^9},
 CellLabel->
  "During evaluation of \
In[1801]:=",ExpressionUUID->"28b52880-73e8-4ef1-a2f1-01001077798d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.9211579051890907`*^9},
 CellLabel->
  "Out[1810]=",ExpressionUUID->"82f24e1c-2739-493f-b33e-3e58dff5ecaf"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905192793*^9},
 CellLabel->
  "Out[1811]=",ExpressionUUID->"678b98e5-343d-4636-a4b4-5619130c1a72"],

Cell[BoxData["\<\"2mod4\"\>"], "Print",
 CellChangeTimes->{
  3.9195083540074053`*^9, 3.919508429730891*^9, 3.919508548743203*^9, 
   3.9195087491259203`*^9, {3.919508854465967*^9, 3.919508860497143*^9}, {
   3.919508890607668*^9, 3.919508897565943*^9}, 3.919509146801601*^9, {
   3.9195091863190804`*^9, 3.91950921537062*^9}, {3.919509258605529*^9, 
   3.919509283145866*^9}, {3.919509611273073*^9, 3.919509643126986*^9}, {
   3.91950973433724*^9, 3.919509762948003*^9}, {3.919509795450848*^9, 
   3.919509798014124*^9}, 3.919510708411086*^9, 3.9211524627980547`*^9, {
   3.921156703435771*^9, 3.9211567395285873`*^9}, 3.921156778446136*^9, 
   3.9211568241796217`*^9, 3.921156865218083*^9, 3.9211569685830917`*^9, 
   3.9211570356308727`*^9, 3.921157103537075*^9, 3.921157260208425*^9, {
   3.921157372597541*^9, 3.921157395417593*^9}, 3.921157736828292*^9, 
   3.921157776976313*^9, {3.921157837248663*^9, 3.921157874283318*^9}, 
   3.921157905196828*^9},
 CellLabel->
  "During evaluation of \
In[1801]:=",ExpressionUUID->"d57085cf-3fd1-4239-9f22-a8a4f0976f0f"],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]"}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["z", 
    RowBox[{"2", "+", "k"}]]}]]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905198883*^9},
 CellLabel->
  "Out[1813]=",ExpressionUUID->"44e577c1-f818-49f3-9a33-b6cbebc054ac"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905202147*^9},
 CellLabel->
  "Out[1814]=",ExpressionUUID->"1b076be6-0ca9-4341-a226-0f9835ea5d0e"],

Cell[BoxData["\<\"3mod4\"\>"], "Print",
 CellChangeTimes->{
  3.9195083540074053`*^9, 3.919508429730891*^9, 3.919508548743203*^9, 
   3.9195087491259203`*^9, {3.919508854465967*^9, 3.919508860497143*^9}, {
   3.919508890607668*^9, 3.919508897565943*^9}, 3.919509146801601*^9, {
   3.9195091863190804`*^9, 3.91950921537062*^9}, {3.919509258605529*^9, 
   3.919509283145866*^9}, {3.919509611273073*^9, 3.919509643126986*^9}, {
   3.91950973433724*^9, 3.919509762948003*^9}, {3.919509795450848*^9, 
   3.919509798014124*^9}, 3.919510708411086*^9, 3.9211524627980547`*^9, {
   3.921156703435771*^9, 3.9211567395285873`*^9}, 3.921156778446136*^9, 
   3.9211568241796217`*^9, 3.921156865218083*^9, 3.9211569685830917`*^9, 
   3.9211570356308727`*^9, 3.921157103537075*^9, 3.921157260208425*^9, {
   3.921157372597541*^9, 3.921157395417593*^9}, 3.921157736828292*^9, 
   3.921157776976313*^9, {3.921157837248663*^9, 3.921157874283318*^9}, 
   3.9211579052064333`*^9},
 CellLabel->
  "During evaluation of \
In[1801]:=",ExpressionUUID->"191a8f01-5ac4-43f1-afb7-a567535ef99b"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.9211579052083063`*^9},
 CellLabel->
  "Out[1816]=",ExpressionUUID->"b9b56041-8d98-4346-adf0-e793193bdcf4"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["z", 
    RowBox[{"1", "+", "k"}]]}], 
  RowBox[{
   RowBox[{"-", "1"}], "+", 
   SuperscriptBox["z", "4"]}]]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905211514*^9},
 CellLabel->
  "Out[1817]=",ExpressionUUID->"9bf5f777-3017-4828-a0cf-77075cc088c1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905215678*^9},
 CellLabel->
  "Out[1819]=",ExpressionUUID->"3ed6f87b-b0f1-4b91-bc33-80cdd645e327"],

Cell[BoxData["\<\"1mod4 revisited\"\>"], "Print",
 CellChangeTimes->{
  3.9195083540074053`*^9, 3.919508429730891*^9, 3.919508548743203*^9, 
   3.9195087491259203`*^9, {3.919508854465967*^9, 3.919508860497143*^9}, {
   3.919508890607668*^9, 3.919508897565943*^9}, 3.919509146801601*^9, {
   3.9195091863190804`*^9, 3.91950921537062*^9}, {3.919509258605529*^9, 
   3.919509283145866*^9}, {3.919509611273073*^9, 3.919509643126986*^9}, {
   3.91950973433724*^9, 3.919509762948003*^9}, {3.919509795450848*^9, 
   3.919509798014124*^9}, 3.919510708411086*^9, 3.9211524627980547`*^9, {
   3.921156703435771*^9, 3.9211567395285873`*^9}, 3.921156778446136*^9, 
   3.9211568241796217`*^9, 3.921156865218083*^9, 3.9211569685830917`*^9, 
   3.9211570356308727`*^9, 3.921157103537075*^9, 3.921157260208425*^9, {
   3.921157372597541*^9, 3.921157395417593*^9}, 3.921157736828292*^9, 
   3.921157776976313*^9, {3.921157837248663*^9, 3.921157874283318*^9}, 
   3.92115790521982*^9},
 CellLabel->
  "During evaluation of \
In[1801]:=",ExpressionUUID->"ba1683a2-c673-4d5a-9180-c6e4d1f4e2b0"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905221736*^9},
 CellLabel->
  "Out[1822]=",ExpressionUUID->"1c9650b8-89c6-4f74-ae90-b3217e8e78f2"],

Cell[BoxData["\<\"Changing coordinates and comparing to Ceva \
arrangement\"\>"], "Print",
 CellChangeTimes->{
  3.9195083540074053`*^9, 3.919508429730891*^9, 3.919508548743203*^9, 
   3.9195087491259203`*^9, {3.919508854465967*^9, 3.919508860497143*^9}, {
   3.919508890607668*^9, 3.919508897565943*^9}, 3.919509146801601*^9, {
   3.9195091863190804`*^9, 3.91950921537062*^9}, {3.919509258605529*^9, 
   3.919509283145866*^9}, {3.919509611273073*^9, 3.919509643126986*^9}, {
   3.91950973433724*^9, 3.919509762948003*^9}, {3.919509795450848*^9, 
   3.919509798014124*^9}, 3.919510708411086*^9, 3.9211524627980547`*^9, {
   3.921156703435771*^9, 3.9211567395285873`*^9}, 3.921156778446136*^9, 
   3.9211568241796217`*^9, 3.921156865218083*^9, 3.9211569685830917`*^9, 
   3.9211570356308727`*^9, 3.921157103537075*^9, 3.921157260208425*^9, {
   3.921157372597541*^9, 3.921157395417593*^9}, 3.921157736828292*^9, 
   3.921157776976313*^9, {3.921157837248663*^9, 3.921157874283318*^9}, 
   3.921157905224959*^9},
 CellLabel->
  "During evaluation of \
In[1801]:=",ExpressionUUID->"70b5e059-f629-46e9-aa1c-eb6792ebebfb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", 
   RowBox[{"-", 
    SuperscriptBox["z", 
     RowBox[{
      RowBox[{"-", "1"}], "-", "k"}]]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.9211579052269897`*^9},
 CellLabel->
  "Out[1829]=",ExpressionUUID->"5d0f5e09-2322-4cfa-b092-5ce7ca054d2a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "1", ",", 
   RowBox[{"-", 
    SuperscriptBox["z", "k"]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905230176*^9},
 CellLabel->
  "Out[1831]=",ExpressionUUID->"d9e87ed8-2900-439a-83fc-72ce63ad170d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["z", 
     RowBox[{"1", "-", "k"}]]}], ",", "0", ",", "1"}], "}"}]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.9211579052341013`*^9},
 CellLabel->
  "Out[1833]=",ExpressionUUID->"bc99a418-247a-4891-a522-c1931b2acc25"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.919500690596641*^9, 3.919500879562436*^9, {3.9195009132195673`*^9, 
   3.9195009186009417`*^9}, {3.919500948659698*^9, 3.919500955584929*^9}, 
   3.919501050051997*^9, 3.919501670743506*^9, {3.919501777737784*^9, 
   3.9195018276183233`*^9}, 3.9195030996172743`*^9, {3.9195031604440928`*^9, 
   3.919503171654681*^9}, 3.919503241982036*^9, {3.919503362095469*^9, 
   3.919503376114843*^9}, {3.919503513824727*^9, 3.919503551213766*^9}, 
   3.919503782626233*^9, 3.919503864342689*^9, 3.919504792125018*^9, {
   3.919504834718717*^9, 3.919504859373061*^9}, {3.9195050207242813`*^9, 
   3.919505042909793*^9}, 3.919505475619767*^9, 3.919508353997486*^9, 
   3.919508429723984*^9, 3.91950854873111*^9, 3.919508749112112*^9, {
   3.919508854456867*^9, 3.919508860488069*^9}, {3.919508890595838*^9, 
   3.919508897555643*^9}, 3.919509146792276*^9, {3.919509186309293*^9, 
   3.91950921536441*^9}, {3.9195092585965633`*^9, 3.919509283130234*^9}, {
   3.919509611265395*^9, 3.919509643112795*^9}, {3.919509734326092*^9, 
   3.919509762937088*^9}, {3.919509795440935*^9, 3.919509798002885*^9}, 
   3.919510708400135*^9, 3.921152462789481*^9, {3.9211567034260817`*^9, 
   3.921156739519315*^9}, 3.9211567784348307`*^9, 3.9211568241694613`*^9, 
   3.92115686520905*^9, 3.921156968572195*^9, 3.9211570356203938`*^9, 
   3.921157103527401*^9, 3.921157260195263*^9, {3.921157372586141*^9, 
   3.921157395405538*^9}, 3.921157736818212*^9, 3.921157776961418*^9, {
   3.921157837236287*^9, 3.921157874272254*^9}, 3.921157905238081*^9},
 CellLabel->
  "Out[1834]=",ExpressionUUID->"6467b134-7de5-4f78-8b78-10d7b06e5098"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.919509537546659*^9, 
  3.919509539136464*^9}},ExpressionUUID->"0aeb1435-b616-45d8-bba0-\
229b421ba0ff"],

Cell[BoxData[""], "Input",ExpressionUUID->"5e84c3fd-45ee-4578-b3fe-26999ac1372b"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.919163428837027*^9, 3.919163430076046*^9}, 
   3.919163546346274*^9},ExpressionUUID->"462ff58d-dbf4-49b7-8460-\
8f68a2f7ff48"],

Cell[BoxData[""], "Input",ExpressionUUID->"6adc36d0-7d30-4f5e-881e-a4ef2b27334b"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.9191036175869083`*^9},ExpressionUUID->"6abcd593-0a45-4396-895d-\
1e528e236ddc"]
},
WindowSize->{1106, 687},
WindowMargins->{{Automatic, 15}, {33, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 299, 6, 46, "Text",ExpressionUUID->"13741263-0139-4407-8a18-52e8be744b00"],
Cell[860, 28, 745, 12, 90, "Text",ExpressionUUID->"1376cdfa-4a96-45f5-a3bc-7008dd028172"],
Cell[CellGroupData[{
Cell[1630, 44, 20423, 635, 1669, "Input",ExpressionUUID->"6b9708d5-2374-458b-9c1b-859f76ce3a64"],
Cell[22056, 681, 1168, 17, 34, "Output",ExpressionUUID->"457465e6-bacb-4c17-ac57-1394460f3855"],
Cell[23227, 700, 1207, 18, 34, "Output",ExpressionUUID->"3cc59e3a-0505-4f1f-a237-db54957f9032"],
Cell[24437, 720, 1186, 18, 34, "Output",ExpressionUUID->"41539bcf-487e-44c4-a96a-01203a8719f6"],
Cell[25626, 740, 1171, 17, 34, "Output",ExpressionUUID->"a36d5313-9d67-48d7-96e4-0aa57348aa68"],
Cell[26800, 759, 1199, 18, 34, "Output",ExpressionUUID->"c7ebb5c1-8f9b-4799-8cb6-44dfd258fd57"],
Cell[28002, 779, 1195, 18, 34, "Output",ExpressionUUID->"dd804cce-9278-4d13-adcf-71f7f9486754"],
Cell[29200, 799, 1186, 18, 34, "Output",ExpressionUUID->"d3e51e4a-23b7-499d-8f76-45722aaf021b"],
Cell[30389, 819, 1247, 20, 49, "Output",ExpressionUUID->"2ae4a33a-338e-4fae-9303-eb5310fb68b8"],
Cell[31639, 841, 1260, 20, 34, "Output",ExpressionUUID->"05e06d5d-5126-4f07-9d9c-85894b60845e"],
Cell[32902, 863, 1449, 28, 52, "Output",ExpressionUUID->"a959a276-6241-4f30-90e0-6407a38677ed"],
Cell[34354, 893, 1264, 21, 51, "Output",ExpressionUUID->"2b4c270a-3e99-491d-a885-ee7ef6005413"],
Cell[35621, 916, 1401, 27, 51, "Output",ExpressionUUID->"c17a2228-1a0c-4e78-8bc5-7ced862f58af"]
}, Open  ]],
Cell[37037, 946, 266, 6, 38, "Text",ExpressionUUID->"d30454b4-ab1b-4319-870f-3010a4fdc49e"],
Cell[CellGroupData[{
Cell[37328, 956, 4751, 129, 262, "Input",ExpressionUUID->"07565406-11a3-4def-aea3-c64164b32cc9"],
Cell[42082, 1087, 4448, 141, 106, "Output",ExpressionUUID->"9723c284-fdd7-4cfd-b812-8e26ef6f9878"],
Cell[46533, 1230, 1506, 34, 34, "Output",ExpressionUUID->"8232f96b-4f2d-4003-83c6-ad195290c135"],
Cell[48042, 1266, 768, 13, 34, "Output",ExpressionUUID->"7865854f-7d86-423f-a393-f8262cd9800e"]
}, Open  ]],
Cell[48825, 1282, 243, 5, 38, "Text",ExpressionUUID->"dc22defa-fca8-42d2-800b-decf0f3e4402"],
Cell[CellGroupData[{
Cell[49093, 1291, 4949, 141, 367, "Input",ExpressionUUID->"b70ead6a-9c59-412a-b0ae-ea891eabc774"],
Cell[54045, 1434, 841, 16, 37, "Output",ExpressionUUID->"8f86a4a3-bb8c-4b56-8a90-e5041eb57f74"],
Cell[54889, 1452, 841, 16, 51, "Output",ExpressionUUID->"dbdfea72-c4f1-4fe4-a4f6-625c25eb4207"],
Cell[55733, 1470, 949, 20, 55, "Output",ExpressionUUID->"79121455-6477-483d-bd12-75e6ebfcda9b"],
Cell[56685, 1492, 989, 21, 34, "Output",ExpressionUUID->"2611674a-3a63-4716-b7e7-b1639f42237b"],
Cell[57677, 1515, 891, 17, 34, "Output",ExpressionUUID->"b72089e4-7387-4a3d-8b95-86194ea047f5"],
Cell[58571, 1534, 1375, 33, 37, "Output",ExpressionUUID->"040bd590-8cd3-4e04-85ff-5d9ba7bb1818"],
Cell[59949, 1569, 1232, 31, 37, "Output",ExpressionUUID->"0e8df2e3-fa1d-451a-b0bb-fd3da41fe67d"],
Cell[61184, 1602, 1076, 23, 34, "Output",ExpressionUUID->"01e863de-7d18-4255-9c3e-dbf092864dad"]
}, Open  ]],
Cell[62275, 1628, 294, 6, 38, "Text",ExpressionUUID->"67d7ca75-d6a0-4dc2-a83d-f8e4955fbdf2"],
Cell[CellGroupData[{
Cell[62594, 1638, 16885, 468, 1215, "Input",ExpressionUUID->"2328a390-ec16-4e54-bff3-4517c061d916"],
Cell[79482, 2108, 1852, 27, 34, "Output",ExpressionUUID->"2feee06c-35fb-46bc-be24-7d19577f9fcc"],
Cell[81337, 2137, 1851, 27, 34, "Output",ExpressionUUID->"f855b3d1-9eb3-4b28-a8a4-df5970107b52"],
Cell[83191, 2166, 5088, 138, 86, "Output",ExpressionUUID->"9bebeb4c-cdc2-40b3-bf4b-74a92a28c3f9"],
Cell[88282, 2306, 2511, 50, 62, "Output",ExpressionUUID->"58b3fe85-9d57-46ab-82db-eb236a154517"],
Cell[90796, 2358, 5050, 126, 115, "Output",ExpressionUUID->"a0d2538a-6cf5-47bc-8eb7-899842d1482d"],
Cell[95849, 2486, 2772, 58, 60, "Output",ExpressionUUID->"5d57a03f-ab88-4bd6-9210-cd62185ead83"],
Cell[98624, 2546, 2248, 41, 60, "Output",ExpressionUUID->"ae7c85c3-7110-4424-a6b7-6984bdc316d5"],
Cell[100875, 2589, 4856, 119, 115, "Output",ExpressionUUID->"e374719f-798b-4bff-a782-a0a249ea6bff"],
Cell[105734, 2710, 1929, 30, 34, "Output",ExpressionUUID->"cdd38732-a06f-4ee1-93b0-81bbf2c3e20e"],
Cell[107666, 2742, 1929, 30, 34, "Output",ExpressionUUID->"9e2431e3-1638-479c-9c1e-a28c442665d5"],
Cell[109598, 2774, 1117, 17, 32, "Print",ExpressionUUID->"1a4535c8-2f8c-4951-bf21-460b82a6c200"],
Cell[110718, 2793, 1852, 27, 34, "Output",ExpressionUUID->"05e38c66-5c4d-4d49-a5bb-52cc1a4e2d97"],
Cell[112573, 2822, 2455, 48, 62, "Output",ExpressionUUID->"43f78c76-1fc4-4d1a-a346-166c06e500c9"],
Cell[115031, 2872, 2316, 43, 55, "Output",ExpressionUUID->"f8d5b6d9-2fcd-455a-9c1f-d3eb0a1895a8"],
Cell[117350, 2917, 3917, 57, 71, "Message",ExpressionUUID->"9f6a10f6-6288-4c65-8e59-2a8583ed31dd"],
Cell[121270, 2976, 2471, 48, 62, "Output",ExpressionUUID->"1c41fa17-85ba-47eb-a12b-26e9878802c5"],
Cell[123744, 3026, 4845, 71, 75, "Message",ExpressionUUID->"5c859ee0-0773-4469-9ddb-af78e956c77a"],
Cell[128592, 3099, 2497, 48, 62, "Output",ExpressionUUID->"d5867048-76f0-4cd3-8e8a-4941b6af2ddd"],
Cell[131092, 3149, 2000, 32, 34, "Output",ExpressionUUID->"d155afbd-2981-45dc-a212-1341a56a9aec"],
Cell[133095, 3183, 3306, 75, 62, "Output",ExpressionUUID->"e57ffd42-d0a0-4f9e-93f5-9dfe3abcb80f"],
Cell[136404, 3260, 3355, 77, 63, "Output",ExpressionUUID->"40a04630-30a0-4ef2-9240-fc34947d6343"],
Cell[139762, 3339, 1121, 17, 32, "Print",ExpressionUUID->"a0eefdd5-af9d-4691-b469-3396640206f3"],
Cell[140886, 3358, 2112, 37, 53, "Output",ExpressionUUID->"34067a26-a712-4d99-aec2-dad11b2c754f"],
Cell[143001, 3397, 4823, 121, 119, "Output",ExpressionUUID->"a621f957-ea96-447e-a9e5-4ad9e81cc6ce"]
}, Open  ]],
Cell[147839, 3521, 378, 7, 38, "Text",ExpressionUUID->"0db3f613-0235-4b59-a340-69762830f5e1"],
Cell[CellGroupData[{
Cell[148242, 3532, 7498, 243, 266, "Input",ExpressionUUID->"d06ef610-a7c9-4f97-bdb6-6bb0cecf7591"],
Cell[155743, 3777, 447, 7, 34, "Output",ExpressionUUID->"d467f4ae-4767-44ea-ac4a-04ad3e3b8810"],
Cell[156193, 3786, 445, 7, 34, "Output",ExpressionUUID->"4a4a98f3-58e7-4a8e-8e83-cfc583805220"]
}, Open  ]],
Cell[156653, 3796, 267, 6, 38, "Text",ExpressionUUID->"139ce6b2-7be5-4aca-9fd3-5deb9b5f104c"],
Cell[CellGroupData[{
Cell[156945, 3806, 18430, 534, 941, "Input",ExpressionUUID->"48b1da1b-6473-49ab-b9d8-74c973cc32e9"],
Cell[175378, 4342, 3159, 44, 34, "Output",ExpressionUUID->"75bb4dd1-b25e-474d-878e-f78432cc4704"],
Cell[178540, 4388, 3160, 44, 34, "Output",ExpressionUUID->"e9a733c8-f80e-40e2-a6f0-c4c77118cd28"],
Cell[181703, 4434, 3160, 44, 34, "Output",ExpressionUUID->"89257a3e-0e96-4de6-a500-6dd863bc6c8f"],
Cell[184866, 4480, 3160, 44, 34, "Output",ExpressionUUID->"cf4da840-4f4c-41df-9838-a506f31661a3"],
Cell[188029, 4526, 4011, 75, 38, "Output",ExpressionUUID->"829218ea-2bef-4b99-b542-45dd24392f3c"],
Cell[192043, 4603, 3160, 44, 34, "Output",ExpressionUUID->"fea215e5-73d8-4272-8fc2-5149eddff2d5"],
Cell[195206, 4649, 3826, 68, 50, "Output",ExpressionUUID->"35408e7a-664a-498e-9e5d-b5ff77e3f381"],
Cell[199035, 4719, 3681, 63, 50, "Output",ExpressionUUID->"9f272c51-092c-49d9-beb3-b83bcc6f96d3"]
}, Open  ]],
Cell[202731, 4785, 263, 5, 38, "Text",ExpressionUUID->"1c7596ca-7b43-42c5-8258-11576159e0e1"],
Cell[CellGroupData[{
Cell[203019, 4794, 18280, 519, 1091, "Input",ExpressionUUID->"1bcce6f6-e095-4811-97a3-323c498fe1db"],
Cell[221302, 5315, 1549, 22, 34, "Output",ExpressionUUID->"f896501f-cbb2-42b3-bbb9-343e02c8a0db"],
Cell[222854, 5339, 190, 4, 32, "Print",ExpressionUUID->"71642824-6f67-4e8a-9c55-a3db2693f0bc"],
Cell[223047, 5345, 1549, 22, 34, "Output",ExpressionUUID->"96a955c8-765c-4262-b6a7-0e470b7ff912"],
Cell[224599, 5369, 1591, 24, 34, "Output",ExpressionUUID->"d2162028-80db-4c0d-84da-6be6407c3581"],
Cell[226193, 5395, 188, 4, 32, "Print",ExpressionUUID->"37849ca4-b738-4536-b6bd-de0cc6217f85"],
Cell[226384, 5401, 1549, 22, 34, "Output",ExpressionUUID->"678ca42e-03d0-455c-be16-7b74af438001"],
Cell[227936, 5425, 1548, 22, 34, "Output",ExpressionUUID->"7ac5ce2e-23b3-4b48-9bf0-ec61d531222c"],
Cell[229487, 5449, 1672, 27, 37, "Output",ExpressionUUID->"d4e577db-21df-4b09-b558-b540ae23c221"],
Cell[231162, 5478, 188, 4, 32, "Print",ExpressionUUID->"3ced214e-caed-40a4-94f2-3f2bce21f390"],
Cell[231353, 5484, 1549, 22, 34, "Output",ExpressionUUID->"409a1cf0-e00d-4b11-82b2-87f5be3da471"],
Cell[232905, 5508, 1551, 22, 34, "Output",ExpressionUUID->"283610e1-3835-4bce-9b05-26c0e22245cc"],
Cell[234459, 5532, 1717, 29, 51, "Output",ExpressionUUID->"ecd739c5-0118-4b50-b926-052a47aabd8d"],
Cell[236179, 5563, 1675, 27, 38, "Output",ExpressionUUID->"569c61b4-ba53-40e3-95e1-5d3689fa8a63"],
Cell[237857, 5592, 1697, 28, 38, "Output",ExpressionUUID->"a0dedc60-9414-4036-8f83-8c7b6b5da945"],
Cell[239557, 5622, 1677, 27, 38, "Output",ExpressionUUID->"64550d5c-657a-4e65-b8ad-412270e40e62"]
}, Open  ]],
Cell[241249, 5652, 493, 9, 90, "Text",ExpressionUUID->"6ee24fcc-5dd8-440c-a5f9-c29ed0e227d3"],
Cell[CellGroupData[{
Cell[241767, 5665, 16018, 481, 1008, "Input",ExpressionUUID->"e05b3463-ea42-44af-aa9d-b23e81f6108b"],
Cell[257788, 6148, 1722, 26, 34, "Output",ExpressionUUID->"7b4260bd-5eef-44d4-99d7-b1638537f336"],
Cell[259513, 6176, 1792, 29, 51, "Output",ExpressionUUID->"c58d3d89-dc97-4996-a6dd-973b2531a968"],
Cell[261308, 6207, 1065, 17, 32, "Print",ExpressionUUID->"c10f8a06-7b60-415a-aa6d-04bc0a74e6fc"],
Cell[262376, 6226, 1723, 27, 35, "Output",ExpressionUUID->"dba92aa1-e8b2-4edd-86c4-5c6d1b48b31e"],
Cell[264102, 6255, 1792, 30, 55, "Output",ExpressionUUID->"0c3d07ec-1559-4fa2-9512-f3dc3c348e9e"],
Cell[265897, 6287, 1658, 24, 34, "Output",ExpressionUUID->"2a14f8de-9612-4a1e-a343-c68b91816d8a"],
Cell[267558, 6313, 1065, 17, 32, "Print",ExpressionUUID->"28b52880-73e8-4ef1-a2f1-01001077798d"],
Cell[268626, 6332, 1658, 24, 34, "Output",ExpressionUUID->"82f24e1c-2739-493f-b33e-3e58dff5ecaf"],
Cell[270287, 6358, 1656, 24, 34, "Output",ExpressionUUID->"678b98e5-343d-4636-a4b4-5619130c1a72"],
Cell[271946, 6384, 1065, 17, 32, "Print",ExpressionUUID->"d57085cf-3fd1-4239-9f22-a8a4f0976f0f"],
Cell[273014, 6403, 1817, 30, 52, "Output",ExpressionUUID->"44e577c1-f818-49f3-9a33-b6cbebc054ac"],
Cell[274834, 6435, 1656, 24, 34, "Output",ExpressionUUID->"1b076be6-0ca9-4341-a226-0f9835ea5d0e"],
Cell[276493, 6461, 1067, 17, 32, "Print",ExpressionUUID->"191a8f01-5ac4-43f1-afb7-a567535ef99b"],
Cell[277563, 6480, 1658, 24, 34, "Output",ExpressionUUID->"b9b56041-8d98-4346-adf0-e793193bdcf4"],
Cell[279224, 6506, 1835, 32, 55, "Output",ExpressionUUID->"9bf5f777-3017-4828-a0cf-77075cc088c1"],
Cell[281062, 6540, 1656, 24, 34, "Output",ExpressionUUID->"3ed6f87b-b0f1-4b91-bc33-80cdd645e327"],
Cell[282721, 6566, 1074, 17, 32, "Print",ExpressionUUID->"ba1683a2-c673-4d5a-9180-c6e4d1f4e2b0"],
Cell[283798, 6585, 1656, 24, 34, "Output",ExpressionUUID->"1c9650b8-89c6-4f74-ae90-b3217e8e78f2"],
Cell[285457, 6611, 1116, 18, 32, "Print",ExpressionUUID->"70b5e059-f629-46e9-aa1c-eb6792ebebfb"],
Cell[286576, 6631, 1806, 30, 38, "Output",ExpressionUUID->"5d0f5e09-2322-4cfa-b092-5ce7ca054d2a"],
Cell[288385, 6663, 1756, 28, 38, "Output",ExpressionUUID->"d9e87ed8-2900-439a-83fc-72ce63ad170d"],
Cell[290144, 6693, 1784, 29, 38, "Output",ExpressionUUID->"bc99a418-247a-4891-a522-c1931b2acc25"],
Cell[291931, 6724, 1711, 26, 34, "Output",ExpressionUUID->"6467b134-7de5-4f78-8b78-10d7b06e5098"]
}, Open  ]],
Cell[293657, 6753, 152, 3, 30, "Input",ExpressionUUID->"0aeb1435-b616-45d8-bba0-229b421ba0ff"],
Cell[293812, 6758, 81, 0, 30, "Input",ExpressionUUID->"5e84c3fd-45ee-4578-b3fe-26999ac1372b"],
Cell[293896, 6760, 175, 3, 30, "Input",ExpressionUUID->"462ff58d-dbf4-49b7-8460-8f68a2f7ff48"],
Cell[294074, 6765, 81, 0, 30, "Input",ExpressionUUID->"6adc36d0-7d30-4f5e-881e-a4ef2b27334b"],
Cell[294158, 6767, 149, 3, 52, "Input",ExpressionUUID->"6abcd593-0a45-4396-895d-1e528e236ddc"]
}
]
*)


